Twin Algebras: Condensable Algebras beyond Anyons

Condensable algebras in 2+1d non-chiral topological orders characterize gapped boundary conditions and interfaces. Applied to the Symmetry Topological Field Theory, they allow classification of symmetric gapped phases and impose sharp constraints on possible phase transitions. A condensable algebra is specified not only by its underlying set of anyons, which end on the boundary or interface, but also by its algebra structure. We introduce the concept of twin condensable algebras, which have the same anyon decomposition, but inequivalent algebra structure. We revisit the classification of condensable algebras in $\mathcal{Z}(\text{Vec}_G^\omega)$, i.e. in group-theoretical topological orders for finite groups $G$ with anomaly $\omega$. In this context we are able to identify twin algebras that arise from different mechanisms, such as subgroup data, SPT cocycles, and symmetry actions. In particular, we construct infinite families of examples of twins from so-called Gassmann triples, and exhibit cases in which the reduced topological orders are inequivalent despite having identical anyon content. Physically, twin algebras describe distinct symmetric phases that have isomorphic spaces of ground states, but inequivalent order parameters. Such twin phases never exhibit relative spontaneous symmetry breaking, and can be used to construct phase transitions without hidden symmetry breaking, which are intrinsically beyond Landau transitions.

==> anc/G32-43-omega.g <==
#This is a gap file for a non-trivial 3-cocycle G:=SmallGroup(32,43). 
#omlab contains the notation for the G group elements, 
#omtab contains the values in additive notation mod 16
#om is a function that takes 3 group element labels as inputs and returns the value of the 3-cocycle in multiplicative notation, e.g. om("g1^4","g1^4","g1^4") returns -1.

omlab:=["1","g1","g2","g3","g1^2","g1^3","g1^4","g1^5","g1^6","g1^7","g1*g2","g2*g1^7","g1*g3","g3*g1^3","g3*g1","g3*g1^7","g2*g1^6","g2*g1^2","g3*g1^2",
"g3*g1^6","g3*g1^4","g2*g1","g2*g1^5","g2*g1^4","g2*g3","g2*g1*g3","g3*g1*g2","g3*g2*g1","g1*g2*g3","g3*g2*g1^2","g3*g2*g1^6","g3*g2*g1^4"];
omtab:=[[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,4,4,12,14,4,12,12,14,14,0,12,14,2,0,14,0,12,12,2,0,2,0,0,2,12,0,2,14,6,2],
[0,2,15,11,0,10,6,14,12,0,12,0,2,10,0,0,10,0,12,0,3,0,2,11,6,0,12,0,0,12,0,12],
[0,14,11,14,14,12,11,0,14,14,14,14,0,12,14,14,2,14,14,14,5,0,0,6,3,0,0,0,14,14,0,8],
[0,10,10,8,4,2,8,0,2,2,2,0,0,2,10,2,2,2,2,4,0,0,2,0,0,8,2,0,4,0,2,10],
[0,10,11,7,2,14,4,2,2,2,2,0,4,14,2,2,2,4,4,2,5,4,0,13,0,2,2,6,0,4,2,6],
[0,2,5,9,10,0,12,0,0,10,0,10,0,0,10,10,0,10,0,10,11,12,0,7,10,14,0,0,10,0,10,10],
[0,14,12,14,12,10,12,14,8,14,12,14,14,12,12,14,12,14,8,12,0,14,4,0,14,12,14,14,12,2,14,12],
[0,2,2,2,4,10,2,2,12,0,8,4,2,10,2,0,10,4,12,4,0,0,0,2,2,2,12,0,4,10,4,2],
[0,0,2,14,0,0,14,0,0,0,14,0,0,0,2,0,2,0,0,2,0,2,0,0,0,4,14,0,0,0,0,8],
[0,2,12,12,12,14,12,12,12,12,12,10,12,12,12,14,12,8,12,2,14,14,14,14,14,8,12,14,12,12,8,14],
[0,2,14,14,12,0,0,0,0,14,14,12,0,2,12,12,12,12,6,12,0,12,0,0,2,14,0,12,12,0,12,14],
[0,14,4,4,4,8,4,0,2,4,2,4,0,8,4,4,8,4,2,4,0,4,14,0,0,4,2,4,4,6,4,4],
[0,6,7,2,0,8,7,10,10,0,10,4,10,8,4,0,8,0,10,0,11,0,6,2,1,2,10,0,4,10,0,10],
[0,12,10,10,12,0,10,0,0,2,0,12,0,0,10,2,0,2,0,12,0,0,0,0,0,14,0,0,12,0,14,10],[
0,2,4,9,2,2,11,2,2,0,2,2,2,2,2,0,2,0,2,2,0,0,0,9,9,8,2,0,2,2,0,14],
[0,0,8,8,10,4,8,0,4,6,0,10,0,4,8,10,4,10,4,10,0,0,0,0,0,8,0,0,10,4,10,8],
[0,2,2,2,2,14,2,0,2,2,2,2,0,2,2,2,2,2,2,2,0,0,10,0,0,2,2,0,2,2,2,2],
[0,2,2,2,0,2,2,0,0,2,0,6,0,2,12,0,0,0,0,14,0,0,0,0,2,4,0,0,0,0,0,0],
[0,14,14,14,14,0,14,10,14,0,4,14,10,14,14,0,14,14,12,14,0,0,0,0,14,14,14,2,14,12,14,0],
[0,14,12,15,14,10,13,0,10,12,14,14,14,10,0,12,10,2,10,14,14,6,14,7,7,0,14,0,0,12,0,14],
[0,14,12,8,0,14,2,0,14,14,14,14,14,14,2,14,14,0,14,14,0,0,0,14,14,0,14,0,14,0,0,12],
[0,12,11,1,14,14,6,0,0,14,14,10,2,14,10,14,0,14,14,14,3,14,6,3,8,12,14,0,10,14,0,14],
[0,0,8,4,2,0,4,0,0,0,0,2,0,0,8,0,0,0,0,2,0,0,0,0,0,6,0,0,2,12,0,8],
[0,14,4,3,12,2,1,6,2,0,12,12,0,4,14,0,2,12,0,14,0,2,0,9,7,0,12,0,12,0,12,6],
[0,0,5,10,0,14,7,10,10,0,10,0,10,14,0,0,10,0,10,0,15,0,12,0,11,0,10,0,0,8,0,0],
[0,14,10,8,12,2,8,4,4,2,4,12,4,2,10,2,2,2,4,8,0,0,14,0,0,8,4,0,12,2,2,10],
[0,0,10,13,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,7,6,0,0,0,0,0,8],
[0,2,2,2,2,10,2,2,4,0,4,2,2,10,2,0,10,0,0,2,0,0,12,2,2,2,4,0,2,12,0,2],
[0,0,0,2,14,8,4,0,0,0,2,0,0,2,2,0,2,0,0,14,2,0,2,0,0,14,0,0,0,0,0,0],
[0,12,8,10,12,12,8,12,10,4,12,14,14,12,12,14,12,14,10,12,14,10,14,12,12,8,12,10,12,12,12,8],
[0,0,9,4,0,14,7,0,14,0,14,10,0,14,14,2,14,0,0,14,13,2,0,10,15,14,14,2,10,0,0,12]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,2,0,8,6,2,8,14,0,10,2,10,11,2,3,0,0,14,8,2,9,1,2,2,0,10,4,2,14,4,2],
[0,1,0,0,1,7,0,15,7,1,7,1,1,7,1,1,7,1,9,1,0,1,15,0,0,1,7,1,1,9,1,0],
[0,5,0,0,3,9,0,1,3,3,3,7,3,9,5,3,3,3,3,1,0,3,5,0,0,5,3,5,7,3,3,0],
[0,6,4,4,6,0,4,0,0,0,0,14,0,0,4,0,9,15,3,11,0,0,0,0,0,4,0,0,0,4,12,6],
[0,4,10,10,8,0,10,10,10,10,3,9,13,2,5,10,10,10,12,6,0,10,0,10,14,10,14,10,6,12,10,8],
[0,8,0,0,0,10,0,10,10,0,10,0,10,10,0,0,10,0,10,0,0,8,10,0,0,0,10,10,0,10,2,0],
[0,0,4,4,0,14,2,0,6,8,0,0,0,1,0,13,14,2,6,0,14,1,7,0,0,6,0,14,0,2,0,4],
[0,6,14,14,14,12,14,0,2,14,10,14,0,12,14,14,11,7,7,1,0,0,4,0,2,14,12,0,14,8,2,14],
[0,14,4,10,4,0,10,6,14,14,15,13,11,0,7,0,0,4,12,6,0,0,0,0,14,4,12,0,8,12,4,8],
[0,5,0,0,0,0,0,15,0,0,6,0,12,0,4,0,0,6,14,4,0,0,0,14,12,8,11,0,3,14,6,2],
[0,1,10,12,12,0,12,9,0,8,0,2,4,0,8,8,6,12,4,10,0,6,0,0,2,12,3,8,7,10,12,8],
[0,0,0,0,0,5,0,0,0,3,2,0,0,0,0,0,10,0,0,0,0,4,14,0,0,15,0,9,0,10,0,0],
[0,13,14,14,14,12,14,7,12,0,8,2,2,12,14,0,12,0,12,14,0,2,10,12,10,14,11,0,7,14,0,14],
[0,8,6,6,6,3,6,0,0,11,0,8,0,0,6,6,0,0,0,6,0,12,4,0,0,15,0,15,6,0,14,6],
[0,11,0,4,0,2,4,3,0,0,4,12,0,2,6,0,2,0,0,0,0,0,0,0,0,4,9,0,15,0,0,14],
[0,4,12,12,11,14,12,0,7,10,14,12,0,14,12,12,14,2,2,8,2,0,6,0,0,12,14,0,12,1,7,12],
[0,0,2,4,9,14,2,0,15,0,0,0,0,0,2,0,6,0,12,4,0,0,6,0,0,2,0,0,0,11,3,2],
[0,0,4,4,7,0,4,4,15,6,2,8,4,2,10,4,0,8,10,4,14,4,14,0,0,4,4,4,4,3,13,4],
[0,0,0,14,11,2,0,6,3,12,4,14,6,0,0,14,4,12,0,6,0,0,0,0,0,4,0,0,0,9,15,0],
[0,13,0,0,15,11,0,15,7,5,15,15,13,11,15,5,7,15,5,15,0,1,13,0,0,1,15,13,15,5,15,0],
[0,14,4,0,14,9,12,14,2,15,12,14,14,4,14,12,0,14,2,14,14,6,14,14,14,15,14,11,14,2,12,4],
[0,8,14,14,2,3,0,2,2,9,2,8,2,0,10,4,2,0,2,2,4,0,10,8,8,11,2,3,10,0,2,14],[
0,7,0,0,7,7,0,7,7,7,7,7,7,7,1,7,7,7,7,9,0,7,7,0,0,1,7,7,7,7,7,0],
[0,12,0,0,6,14,0,0,14,14,4,10,12,14,12,14,14,6,14,6,0,14,12,0,0,10,4,12,10,14,4,0],
[0,0,0,0,0,10,0,8,6,12,6,0,6,15,0,15,6,0,6,0,14,11,1,6,6,0,6,6,0,4,0,0],
[0,12,12,12,12,14,12,2,14,2,1,7,7,14,11,0,14,0,14,10,0,0,0,14,14,12,14,0,2,12,0,12],
[0,0,0,8,0,12,10,0,0,4,0,0,0,15,0,9,0,0,0,0,0,3,11,0,0,0,0,0,0,0,0,0],[
0,4,0,2,0,6,2,12,0,0,11,3,15,4,9,0,4,0,14,0,0,0,8,0,0,2,6,0,0,6,0,0],
[0,14,4,4,0,8,4,4,8,2,6,0,4,4,4,4,7,15,13,3,0,4,0,0,14,10,4,4,2,4,10,4],[
0,0,8,8,4,14,8,0,12,4,12,2,0,0,0,0,11,3,15,9,0,6,0,0,0,12,14,6,0,6,0,6],
[0,4,0,0,2,6,0,2,2,2,2,8,4,6,0,2,2,2,2,2,0,0,4,0,0,0,2,2,8,2,2,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,6,8,10,14,9,10,14,14,0,0,6,14,14,8,5,0,0,14,
14,2,8,15,2,2,0,14,5,8,0,8,8],[0,7,0,0,7,13,0,13,15,3,15,7,5,13,7,3,13,7,15,7,0,1,7,0,0,5,15,3,7,15,7,0],
[0,14,0,0,0,8,0,2,0,0,0,0,2,8,14,0,2,0,0,0,0,2,0,0,0,0,0,2,0,0,2,0],[0,6,
10,8,13,0,8,0,2,14,2,10,0,0,10,0,8,13,7,2,0,0,0,0,0,8,2,0,2,5,10,10],
[0,3,8,8,8,12,8,0,14,8,6,1,5,12,6,8,0,8,0,8,0,8,0,0,8,8,3,10,14,0,8,8],[
0,9,0,0,15,9,0,3,9,15,5,15,5,9,15,15,9,15,9,15,0,13,7,0,0,15,5,5,15,9,15,0],
[0,14,12,12,12,6,10,14,4,7,12,14,14,11,12,12,6,14,4,12,0,9,8,14,14,15,14,6,12,12,14,12],
[0,2,2,2,4,6,2,2,5,2,2,4,2,8,2,2,5,10,10,9,0,0,0,2,2,2,10,0,4,2,7,2],
[0,0,0,0,14,0,0,9,0,0,9,6,14,0,5,0,0,0,0,0,0,2,0,0,0,10,6,0,3,0,0,8],
[0,8,6,8,6,0,8,9,14,14,7,6,6,14,11,0,14,6,14,14,0,0,0,0,0,4,12,0,11,14,6,8],
[0,13,14,14,12,6,14,6,14,14,14,5,3,8,4,12,14,12,6,12,0,12,4,14,0,14,3,12,10,0,12,14],
[0,0,2,0,2,8,2,0,2,7,2,2,0,3,2,2,8,2,2,2,0,5,6,0,0,15,2,8,2,2,2,2],
[0,5,2,0,2,12,0,8,8,0,2,7,3,12,2,0,8,0,6,2,0,0,10,8,0,0,5,0,10,8,0,2],
[0,12,10,10,12,9,10,4,4,2,4,12,4,4,10,13,4,2,4,12,14,10,3,0,0,2,4,13,12,4,10,10],
[0,0,0,8,0,0,8,7,2,0,7,10,2,0,11,0,0,0,2,14,0,0,0,2,2,8,10,0,13,0,0,8],[
0,0,12,12,5,2,12,0,10,0,2,6,0,2,8,8,2,3,7,2,0,0,0,0,0,12,2,0,8,7,8,12],
[0,0,0,0,10,8,0,0,13,2,14,2,0,0,0,2,11,2,10,7,0,0,6,0,0,0,0,0,2,0,7,0],[
0,2,8,8,3,2,8,0,14,0,0,6,0,2,14,14,8,3,9,14,0,0,0,0,2,8,0,0,14,11,6,6],
[0,14,14,14,12,8,14,6,11,0,14,14,6,6,14,0,11,6,6,7,0,0,0,0,14,14,6,0,14,14,9,0],
[0,9,0,0,1,7,0,11,7,9,11,1,9,7,3,9,7,3,7,1,0,3,11,0,0,3,11,11,1,9,1,0],
[0,14,6,0,14,4,8,0,14,9,14,14,14,1,0,6,12,0,14,14,0,9,0,14,14,13,14,14,14,14,0,6],
[0,14,12,14,0,1,14,6,6,6,6,12,8,14,12,3,8,14,6,0,8,0,3,14,14,12,6,5,12,8,0,12],
[0,10,0,0,10,10,0,10,10,8,10,10,10,10,0,8,10,8,10,10,0,8,8,0,0,14,10,8,10,8,8,0],
[0,11,0,0,9,3,0,3,3,13,9,9,11,3,11,13,3,9,1,11,0,13,11,0,0,13,9,11,9,1,9,0],
[0,4,4,4,0,15,4,10,10,10,10,4,10,2,4,13,10,0,10,0,8,0,13,10,10,4,10,11,4,10,14,4],
[0,8,8,8,10,2,8,7,4,2,9,10,10,2,5,2,2,2,4,2,0,0,0,2,2,12,4,0,5,2,2,6],
[0,0,0,14,0,10,6,0,0,5,0,0,0,13,0,8,0,0,0,0,0,5,14,0,0,1,0,0,0,14,0,0],
[0,3,4,2,6,10,2,10,2,4,2,11,13,10,12,4,10,4,10,6,0,4,12,0,14,2,13,4,6,8,4,4],
[0,0,0,0,6,8,2,0,3,0,0,0,0,0,0,0,5,14,6,9,2,0,2,0,0,8,14,0,0,0,9,0],[
0,14,2,4,9,14,2,14,4,14,14,6,14,14,6,6,12,11,7,12,14,6,14,14,14,2,14,6,4,7,6,2],
[0,6,0,0,8,6,0,8,6,8,6,14,8,6,0,8,6,8,8,6,0,10,6,0,0,0,6,10,14,8,8,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14,0,0,2,12,0,0,0,0,2,0,0,12,0,0,0,0,14,2,0,0,0,0,14,8,0,0,0,14,6,0],
[0,8,15,11,0,14,6,12,14,0,14,0,0,14,0,0,14,0,14,0,3,2,8,9,4,0,14,0,0,0,0,12],
[0,14,3,6,10,10,1,8,8,6,8,4,8,10,6,8,8,8,8,10,5,8,0,8,3,6,8,8,6,8,10,0],[
0,2,3,15,14,0,12,0,0,0,0,10,0,0,10,14,0,14,0,14,5,0,0,9,6,10,0,0,14,0,14,14],
[0,6,14,14,14,0,0,0,0,14,0,4,0,0,6,14,0,14,0,14,0,14,0,0,6,0,0,14,6,0,14,14],
[0,8,5,9,14,0,12,2,0,14,0,14,0,0,14,14,0,14,0,14,11,12,8,7,10,14,0,0,14,0,14,10],
[0,0,10,10,14,0,10,0,2,6,0,0,0,0,14,6,0,14,2,12,0,6,0,0,0,10,0,8,14,6,14,8],
[0,0,0,0,0,6,0,0,4,0,0,0,0,4,0,0,4,0,4,0,0,0,12,0,0,0,4,0,0,4,0,0],
[0,14,14,14,14,2,14,10,2,2,8,14,10,2,14,2,2,14,2,14,14,2,14,14,14,12,10,0,14,2,12,4],
[0,0,2,0,2,2,2,6,14,0,6,2,8,0,2,0,0,2,14,8,0,0,0,0,0,2,6,0,2,14,2,2],[
0,0,4,4,14,14,4,0,0,2,0,10,0,14,12,0,0,0,6,14,14,0,14,0,0,4,0,0,10,4,14,4],
[0,0,0,2,0,2,0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0],[
0,0,0,0,0,6,0,4,4,0,4,0,4,6,0,0,6,0,6,0,0,0,14,4,0,0,4,0,0,6,0,0],
[0,0,14,14,14,0,14,0,0,0,0,14,0,0,14,0,0,0,0,14,2,0,2,0,0,14,0,0,14,14,12,14],
[0,12,14,10,14,0,10,0,0,0,0,14,0,0,14,0,0,0,0,0,0,0,0,0,0,10,0,0,14,0,0,10],
[0,12,6,8,4,0,8,0,0,0,0,6,0,0,6,4,0,4,0,4,0,0,0,0,0,6,0,0,4,0,4,6],
[0,0,1,5,0,10,10,0,14,0,0,0,0,14,0,0,14,0,14,0,13,0,2,7,12,0,14,0,0,12,0,4],
[0,2,12,11,12,4,13,14,10,12,14,2,0,4,12,12,12,12,10,12,0,10,0,7,9,10,14,12,12,10,12,10],
[0,0,3,0,6,2,5,2,2,0,8,14,2,2,0,0,2,8,2,6,11,0,0,8,11,12,2,0,14,2,6,8],[
0,0,6,7,0,12,5,0,0,2,14,0,0,14,0,2,14,0,0,0,0,6,0,9,9,0,0,0,0,0,0,6],
[0,14,6,10,4,14,4,2,14,10,2,4,0,14,4,12,14,4,12,4,0,12,0,0,14,4,2,12,4,10,4,6],
[0,2,14,14,0,6,14,0,0,0,0,0,0,8,14,0,0,0,0,14,6,0,6,2,2,10,0,0,0,0,0,12],
[0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2],
[0,0,2,1,0,0,1,6,0,14,2,14,0,0,0,0,0,0,0,2,0,0,0,9,9,6,2,0,0,0,0,4],
[0,12,0,0,0,14,0,14,14,0,14,0,14,14,0,0,14,0,14,0,12,0,12,14,14,0,14,0,0,14,2,0],
[0,8,4,6,4,0,6,0,0,0,0,4,0,0,4,0,0,0,0,0,0,0,0,0,0,6,0,0,4,0,0,6],[
0,0,0,14,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,2,0,0,0,0,0,0],
[0,0,0,0,0,10,0,14,14,0,14,0,14,10,0,0,10,0,10,0,0,0,0,14,0,0,14,0,0,12,0,0],
[0,2,12,13,10,4,15,12,14,14,14,2,14,14,2,14,14,10,14,8,2,14,2,9,9,4,14,0,2,14,10,10],
[0,0,7,12,2,0,7,0,8,8,0,2,0,0,2,2,8,2,6,2,3,2,0,6,1,0,0,2,2,6,2,2],
[0,14,3,14,8,0,1,6,6,8,4,10,6,2,8,8,6,8,8,8,11,8,14,8,13,8,6,8,10,8,8,8]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,14,3,1,12,12,14,10,10,12,12,8,12,12,8,12,12,
12,10,12,5,14,0,7,4,10,12,0,8,12,10,14],[0,2,1,13,2,10,8,4,10,0,6,2,2,10,2,0,10,0,
12,2,3,2,2,11,6,2,6,0,2,12,0,14],[0,14,13,0,0,2,11,0,12,14,14,14,0,2,0,14,14,0,12,14,5,0,0,6,3,0,14,0,14,14,0,8],
[0,6,10,10,4,4,10,2,4,4,4,6,2,4,6,2,4,2,4,4,0,0,2,2,2,10,4,0,4,4,2,12],
[0,14,12,12,12,10,12,0,0,10,14,10,0,12,12,10,14,12,0,12,0,12,4,0,14,14,0,12,10,0,12,12],
[0,2,15,3,8,0,6,2,0,4,0,8,0,0,8,4,0,8,0,8,11,2,0,7,10,8,0,0,8,0,10,4],
[0,14,12,14,12,0,14,12,0,14,12,14,12,0,14,14,0,14,0,12,0,14,0,14,14,14,12,14,14,14,14,12],
[0,0,0,14,2,14,14,0,14,2,0,2,0,12,0,2,12,2,14,2,0,0,14,0,2,14,14,0,2,12,2,0],
[0,0,2,2,2,14,2,0,0,0,14,0,0,14,2,2,0,0,0,2,0,2,0,0,0,14,14,2,2,0,0,0],
[0,0,6,6,2,0,6,14,14,14,14,2,14,0,6,14,14,2,14,0,0,14,0,0,0,2,14,14,2,14,2,6],
[0,2,15,3,12,10,8,0,14,14,14,12,2,10,12,14,14,12,12,12,13,12,0,9,14,12,14,14,12,0,12,2],
[0,14,0,1,0,12,1,0,0,0,2,0,0,12,14,0,12,0,0,0,0,0,14,7,7,14,0,0,0,0,0,14],
[0,0,6,4,6,12,4,14,14,4,14,6,14,12,6,4,12,4,0,6,0,6,12,14,0,4,14,4,6,14,4,6],
[0,14,13,10,6,2,15,0,2,2,2,12,0,2,10,2,2,2,2,6,13,0,2,8,11,10,2,0,10,2,4,0],[
0,2,2,4,2,0,4,2,2,0,2,2,2,0,2,0,0,0,2,4,0,0,2,2,2,8,2,0,2,0,0,4],
[0,14,12,12,14,2,12,0,2,0,2,0,0,2,12,14,2,14,2,14,2,0,0,0,0,12,2,0,14,14,14,12],[
0,2,0,2,2,4,0,0,2,2,4,2,0,2,0,2,2,2,2,2,0,0,4,0,0,0,2,0,2,2,2,0],
[0,0,8,8,12,0,8,14,14,0,14,10,14,0,12,0,14,0,14,12,14,14,14,0,0,10,14,14,12,14,14,8],
[0,0,2,0,0,8,2,4,4,2,2,0,4,8,0,2,8,0,4,0,0,2,0,0,0,0,4,2,0,4,0,2],
[0,14,10,13,10,10,11,0,12,0,14,12,0,10,14,0,12,12,10,10,0,14,0,9,7,14,14,0,12,10,12,12],
[0,14,2,0,14,14,2,0,14,14,14,12,0,0,14,14,0,0,14,14,0,0,0,14,14,2,0,0,12,0,0,2],
[0,4,10,12,14,12,12,12,12,14,10,10,12,12,12,0,14,0,12,14,14,0,14,0,0,12,10,0,12,14,0,10],
[0,0,12,8,0,14,8,0,0,0,0,0,0,14,12,0,14,0,0,2,0,0,0,0,0,10,0,0,0,14,0,12],
[0,12,2,1,12,10,15,10,8,14,12,10,12,10,12,14,8,12,8,12,14,0,14,5,5,14,12,0,10,8,10,4],
[0,0,0,0,0,8,0,10,8,0,8,0,8,8,0,0,8,0,8,0,2,0,2,4,4,0,8,0,0,8,2,0],
[0,0,6,5,14,0,7,2,2,2,2,14,2,0,12,0,0,0,2,0,0,0,14,9,9,10,2,0,14,0,0,6],
[0,2,0,14,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,2,0,0],
[0,4,9,12,4,12,9,2,4,2,4,4,2,10,4,2,6,2,6,4,3,0,14,8,5,2,4,0,4,6,2,4],
[0,14,12,14,12,14,14,14,0,14,0,14,14,0,14,14,0,14,14,12,0,14,0,0,14,2,0,14,14,14,14,12],
[0,14,0,0,4,0,0,0,14,2,0,4,0,0,2,4,0,4,14,2,0,4,0,14,14,14,0,4,4,0,4,14],[
0,0,13,10,14,14,15,0,0,0,14,2,0,14,2,0,0,14,0,14,13,2,0,10,15,6,14,2,2,0,14,2]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8,0,0,2,2,2,2,2,0,4,8,2,15,10,11,2,0,2,2,8,7,15,8,8,12,2,10,10,0,12,0],
[0,7,8,0,9,1,8,15,1,9,1,9,9,1,9,9,1,9,1,9,8,3,11,0,8,9,1,9,9,3,9,0],[
0,5,8,0,5,13,8,5,3,3,5,7,7,13,15,3,5,3,3,5,8,1,5,0,8,15,5,3,7,3,5,0],
[0,8,6,6,14,14,6,0,14,10,14,6,0,14,6,0,5,7,9,11,0,0,6,0,0,6,14,0,0,8,12,6],[
0,10,8,10,12,0,10,0,0,6,7,1,11,0,5,6,6,12,8,10,0,6,0,0,12,10,10,8,6,8,12,6],
[0,4,8,0,10,2,8,12,2,10,2,10,2,2,10,10,2,10,2,10,8,8,0,0,8,10,2,2,10,2,10,0],
[0,14,14,14,12,2,6,12,4,12,10,14,12,13,12,9,2,12,4,12,14,5,5,14,14,0,12,10,12,14,10,14],
[0,0,2,2,0,4,2,0,8,0,0,0,0,10,2,0,1,7,5,11,0,0,2,0,0,2,10,0,0,6,10,2],
[0,12,14,14,14,0,14,14,2,2,7,5,11,0,9,2,2,4,0,6,0,2,0,14,12,6,12,0,8,0,4,10],
[0,5,6,12,6,0,12,5,12,12,12,6,10,14,0,14,14,6,10,2,0,14,0,0,14,6,9,14,1,10,6,14],
[0,9,12,12,8,0,12,1,10,12,10,8,4,2,6,10,10,10,6,6,0,10,0,10,2,10,5,10,5,14,10,10],
[0,14,0,10,0,3,0,0,0,11,0,0,0,6,0,0,8,0,0,0,0,10,10,0,0,7,0,7,0,0,0,0],
[0,11,0,2,0,10,2,5,10,0,6,10,8,10,0,0,10,0,4,0,0,0,8,10,0,2,1,0,7,12,0,0],
[0,10,8,8,8,11,8,0,0,11,0,8,0,0,8,14,0,0,0,8,10,12,4,0,0,15,0,7,8,14,6,8],
[0,11,0,6,0,14,6,9,14,0,8,12,14,14,14,0,14,0,14,10,0,0,0,14,14,6,5,0,7,12,0,6],
[0,2,10,10,1,0,10,0,7,0,0,4,0,0,10,10,0,8,10,6,0,0,0,0,0,10,0,0,10,11,5,10],
[0,6,14,14,5,6,14,0,7,14,10,14,0,0,14,14,14,14,12,8,0,0,8,0,0,14,0,0,14,11,9,14],
[0,2,4,4,7,0,4,0,11,4,12,8,0,2,12,12,12,6,14,12,0,2,0,0,2,10,14,2,12,7,3,2],
[0,14,4,4,15,0,4,8,3,4,4,0,8,8,4,6,2,0,8,2,0,6,0,0,14,6,8,6,2,15,11,6],
[0,5,0,0,13,5,0,13,7,7,13,3,5,5,5,7,5,15,7,13,0,1,5,0,0,1,13,5,3,7,13,0],
[0,0,10,4,2,3,8,2,4,9,2,0,0,6,2,14,12,4,4,2,14,0,14,0,0,3,2,13,0,4,2,10],
[0,2,0,14,8,5,0,8,14,7,8,2,10,10,0,10,0,0,14,8,12,0,10,2,2,13,8,11,2,14,8,0],[
0,9,0,0,9,9,0,9,9,9,9,9,9,9,1,9,9,9,9,9,0,9,9,0,0,1,9,9,9,7,9,0],
[0,6,0,0,8,6,0,2,0,14,8,8,6,6,8,14,0,8,14,10,0,14,6,0,0,12,8,6,8,14,8,0],
[0,0,0,0,0,2,0,8,8,12,8,0,8,15,0,7,8,0,8,0,6,11,1,8,8,0,8,14,0,8,10,0],
[0,10,10,10,10,2,10,10,0,0,11,5,7,2,1,0,2,0,0,0,0,0,14,0,0,10,0,0,8,0,0,4],[
0,0,0,14,0,12,8,0,0,10,0,0,0,7,0,7,0,0,0,0,0,11,13,0,0,6,0,0,0,10,0,0],
[0,4,14,14,14,6,14,12,0,0,11,9,7,6,5,0,6,0,6,14,0,0,10,0,10,14,14,0,14,8,0,14],
[0,2,0,0,12,10,2,4,8,12,6,0,4,14,2,14,9,11,5,7,2,0,2,2,2,10,14,0,2,14,14,0],
[0,14,8,8,2,14,6,4,14,4,2,0,4,0,14,8,13,3,9,15,14,8,14,14,14,6,4,8,8,0,8,8],
[0,4,8,0,2,4,8,0,2,4,2,10,2,4,8,4,2,2,4,0,8,4,4,0,8,8,2,6,10,4,2,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,14,14,0,0,2,0,2,2,0,2,14,2,4,14,0,4,0,2,0,
0,0,0,0,14,0,2,0,14,4,14,14],[0,0,5,15,6,6,10,4,6,4,6,6,0,6,6,4,6,4,6,6,3,6,0,9,4,4,6,4,6,4,4,2],
[0,2,3,8,12,0,3,14,12,14,12,4,14,0,6,14,14,14,12,12,3,0,14,6,3,8,12,0,6,14,14,0],
[0,4,2,2,0,2,2,2,4,2,4,4,2,2,2,0,2,0,4,0,0,0,0,2,2,2,4,0,0,2,0,2],
[0,14,14,14,12,0,14,0,14,12,14,12,0,0,14,12,14,12,14,12,0,14,0,0,14,14,14,14,12,14,12,14],
[0,0,13,1,6,4,4,6,4,6,4,6,4,4,6,6,4,6,4,6,11,4,0,7,10,6,4,0,6,4,6,2],[
0,14,8,8,14,0,8,14,0,14,14,14,14,0,14,0,0,0,0,14,0,0,0,14,14,8,14,0,14,14,0,6],
[0,0,2,0,4,4,0,0,14,2,2,4,0,2,2,2,14,2,14,4,0,0,10,0,0,0,14,0,4,12,2,2],
[0,0,3,15,8,14,12,14,14,14,14,8,0,14,10,14,14,8,14,8,5,0,0,9,6,8,14,0,8,14,6,12],
[0,0,2,0,2,0,2,0,0,0,14,2,0,0,2,0,0,2,0,0,0,0,0,0,0,4,0,0,2,0,2,2],
[0,0,2,2,2,14,2,0,0,2,0,0,0,14,2,2,0,2,14,2,14,2,14,0,0,2,0,2,2,4,2,2],
[0,0,0,2,2,10,0,0,0,2,0,2,0,10,0,2,10,2,0,2,0,0,0,0,0,0,0,0,2,0,2,0],
[0,2,4,1,2,2,3,14,2,0,14,2,14,2,2,0,2,0,4,2,0,0,14,5,9,0,14,0,2,4,0,2],
[0,2,6,6,6,2,6,0,2,0,2,6,0,2,6,0,2,0,2,6,2,0,2,0,0,6,2,0,6,2,4,6],
[0,2,3,2,0,0,7,2,2,0,2,0,2,0,0,0,0,0,2,2,11,0,0,10,13,2,2,0,0,0,0,10],
[0,10,2,2,14,2,2,0,2,2,2,4,0,2,2,14,2,14,2,14,0,0,0,0,0,2,2,0,2,2,14,2],
[0,0,0,0,2,4,0,0,0,2,2,2,0,0,0,2,0,2,0,2,0,0,2,0,0,0,0,0,2,0,2,0],
[0,0,8,8,10,0,8,0,0,10,0,8,0,0,10,10,0,10,14,10,0,8,0,0,0,8,0,10,10,14,10,8],
[0,0,0,0,0,2,0,2,2,0,0,0,2,2,0,0,2,0,2,14,0,0,0,0,0,10,2,0,0,2,0,0],[
0,14,12,13,12,2,13,14,0,0,12,12,14,2,14,0,2,14,0,12,0,14,0,7,7,0,14,0,12,0,14,14],
[0,14,1,3,12,6,10,14,6,14,12,12,14,6,14,14,6,14,4,12,13,14,0,5,10,0,12,0,12,4,14,4],
[0,0,2,6,14,14,6,14,12,14,12,0,14,14,2,14,14,14,12,12,14,0,14,0,0,4,12,0,0,14,14,2],
[0,2,10,8,0,0,8,2,2,0,2,0,2,0,10,0,0,0,2,0,0,0,0,2,2,14,2,0,0,0,0,10],
[0,0,10,9,2,14,7,14,14,14,0,2,0,14,4,0,14,2,14,2,0,0,0,9,9,4,0,0,2,14,2,10],
[0,4,14,15,4,6,1,6,6,0,6,4,6,6,4,0,6,4,6,4,4,0,4,13,13,4,6,0,4,6,6,12],
[0,2,2,2,14,2,2,2,4,0,4,14,2,2,14,0,2,0,4,2,0,0,0,2,2,2,4,0,14,2,0,4],
[0,0,5,8,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,6,1,10,0,0,0,0,0,0],
[0,2,2,0,4,2,0,0,0,2,0,4,0,2,2,2,2,2,4,4,0,0,2,0,2,0,0,0,4,4,2,2],
[0,14,14,0,14,8,0,6,8,0,8,14,8,10,14,0,10,0,8,14,0,0,0,14,14,2,8,0,14,10,14,14],
[0,14,2,4,0,0,4,14,14,0,14,0,14,0,0,2,0,2,14,0,0,2,0,14,14,4,14,2,0,14,2,2],
[0,14,11,6,14,6,9,0,14,14,14,0,0,8,0,14,14,14,14,14,13,0,4,10,13,0,14,0,0,14,14,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,2,2,8,14,2,10,14,14,12,2,10,14,2,14,14,14,14,6,2,14,2,2,2,4,10,0,2,14,4,0],
[0,0,15,11,0,6,6,12,6,0,6,0,0,6,0,0,6,0,6,0,3,0,14,9,4,0,6,0,0,8,0,12],
[0,0,13,0,14,2,11,14,14,0,12,2,14,4,0,0,14,12,14,14,5,0,0,8,5,0,14,0,2,14,14,8],
[0,6,4,4,0,0,4,0,0,0,0,12,0,0,4,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4],
[0,12,10,10,8,2,10,10,10,10,8,10,10,2,10,10,10,10,12,8,14,10,14,6,12,6,10,10,10,12,8,10],
[0,14,13,1,6,0,4,0,0,6,0,6,0,0,6,6,0,6,0,6,11,12,0,7,10,6,0,0,6,0,6,2],
[0,14,2,2,2,0,0,0,6,2,0,0,0,0,14,2,12,2,4,2,0,2,0,0,14,0,0,2,14,0,2,2],
[0,4,7,3,14,12,0,0,12,14,8,14,0,12,14,14,12,14,12,14,5,0,4,9,6,14,12,0,14,12,14,2],
[0,0,2,10,2,0,12,0,14,14,0,0,0,0,2,14,0,2,14,4,0,14,0,0,0,6,0,12,2,14,2,8],
[0,14,2,2,12,14,2,0,0,0,0,0,0,12,2,0,0,6,0,2,14,0,14,14,14,10,0,0,0,0,4,4],
[0,2,10,10,12,2,12,14,14,10,14,12,0,2,12,8,8,12,4,12,0,8,0,0,2,12,14,8,12,10,12,10],
[0,0,0,0,0,10,0,0,0,0,0,0,0,10,0,0,10,0,0,0,0,0,2,0,0,0,0,0,0,6,0,0],
[0,12,14,14,14,12,14,12,12,0,12,14,12,12,14,0,12,0,12,14,0,0,10,12,8,14,12,0,14,14,0,14],
[0,8,6,6,6,0,6,0,0,0,0,6,0,0,6,0,0,0,0,6,0,0,0,0,0,6,0,0,6,0,12,6],[
0,0,0,4,0,2,4,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,12,0,0,4,0,0,0,0,0,12],
[0,4,13,1,12,14,6,0,14,8,14,12,0,14,12,12,14,12,14,12,13,0,4,7,12,12,14,0,12,12,12,0],
[0,0,2,4,0,12,4,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,6,0,0,2,0,0,0,0,0,2],
[0,2,9,6,2,2,11,4,4,6,4,8,4,2,12,4,4,4,4,2,11,4,0,8,13,6,4,4,2,4,2,12],
[0,0,14,13,0,4,15,4,0,14,2,0,6,2,0,14,2,0,0,0,0,14,0,7,7,0,12,0,0,0,0,14],[
0,14,4,5,4,12,3,2,10,8,2,2,0,12,4,10,8,4,10,4,0,6,0,9,7,6,2,0,4,10,4,6],
[0,0,4,0,14,14,10,14,2,0,14,14,12,0,14,0,0,14,2,12,0,0,0,0,0,14,14,0,14,2,14,2],
[0,8,0,0,6,6,0,4,4,2,4,14,4,6,12,4,4,4,2,6,6,4,6,10,8,0,4,4,14,0,6,0],
[0,0,10,8,0,0,8,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,10],
[0,14,4,3,10,0,1,4,2,2,6,14,14,2,14,2,2,10,2,12,14,2,14,7,7,12,8,0,14,2,10,6],[
0,0,0,0,0,6,0,6,6,0,6,0,6,6,0,0,6,0,6,0,12,0,0,6,6,0,6,0,0,4,0,0],
[0,0,12,12,12,14,12,14,14,0,14,12,14,14,12,0,14,0,14,8,0,0,0,14,14,12,14,0,12,14,0,12],
[0,12,0,6,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0],
[0,0,0,2,0,4,2,0,0,0,0,0,0,4,0,0,4,0,12,0,0,0,8,0,0,2,0,0,0,6,0,0],
[0,2,9,14,4,12,11,6,6,4,8,2,6,6,4,4,6,4,4,4,5,4,2,8,3,10,6,4,2,4,4,4],[
0,0,2,3,0,0,3,14,0,2,14,2,0,0,0,12,0,0,0,14,0,4,0,7,7,10,14,6,0,0,0,0],
[0,0,9,4,14,0,9,0,12,12,0,2,0,0,10,14,12,14,14,14,13,14,0,10,15,0,0,14,4,14,14,14]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,14,0,0,14,0,0,0,0,2,0,0,14,2,0,2,0,0,0,2,0,2,0,0,8,0,0,0,0,4,14],
[0,4,3,13,0,14,8,14,0,0,0,4,0,14,4,0,14,0,0,0,3,0,8,9,4,2,0,0,4,0,0,0],
[0,14,11,0,2,10,11,8,10,2,6,14,8,10,14,2,10,2,8,2,5,2,0,8,3,0,6,4,14,8,4,8],[
0,0,14,12,2,2,12,4,4,2,4,0,4,2,14,2,2,2,4,2,0,0,12,0,0,12,4,0,2,2,2,14],
[0,4,8,8,12,14,8,0,14,14,14,2,0,14,4,0,14,12,0,12,0,0,0,0,4,8,14,0,4,0,12,6],[
0,8,7,11,0,4,14,0,0,0,0,0,0,4,0,0,0,0,0,0,11,14,4,7,10,0,0,0,0,14,0,12],
[0,14,11,9,6,0,4,0,0,4,0,8,2,0,6,4,0,8,0,6,5,6,0,7,4,2,0,8,6,4,6,6],
[0,2,4,4,4,6,4,2,6,2,4,4,2,6,4,2,6,2,6,4,0,0,12,2,2,4,6,0,4,6,2,4],
[0,14,14,14,12,6,14,12,4,0,10,12,12,8,14,0,4,12,4,14,0,2,0,0,14,14,12,0,12,4,12,2],
[0,0,3,7,2,10,12,6,8,2,4,2,8,8,2,2,8,2,6,6,13,2,0,7,12,2,4,4,2,6,2,8],
[0,2,8,10,0,0,10,0,0,2,0,12,0,0,0,0,0,0,4,14,0,0,0,0,2,12,0,0,12,4,0,8],
[0,4,5,2,2,2,7,0,2,2,2,2,0,2,2,2,2,2,2,2,11,0,8,8,11,2,2,0,2,2,2,8],
[0,2,2,2,2,2,2,4,4,0,4,2,4,2,2,0,2,0,4,2,0,0,0,4,2,2,4,0,2,4,0,2],[0,0,0,15,0,4,1,0,4,0,0,0,0,4,14,0,4,0,4,0,
0,0,0,7,7,14,0,0,0,4,14,14],[0,12,2,14,2,14,14,0,0,0,0,2,0,14,2,0,14,0,0,2,0,0,0,0,0,14,0,0,2,14,0,0],
[0,12,2,2,4,2,2,0,2,2,2,4,0,2,2,4,2,4,2,4,0,0,0,0,0,6,2,0,4,2,4,2],[0,12,2,2,
4,0,2,0,2,4,2,4,0,2,2,4,2,4,2,4,0,4,0,0,0,2,2,4,4,14,4,2],[0,2,12,12,12,8,14,0,12,14,14,0,0,8,12,12,0,12,12,12,
0,12,0,0,2,10,0,12,12,12,12,12],[0,2,4,4,0,0,4,14,14,12,2,2,14,14,4,12,14,4,14,0,14,12,14,14,14,0,14,12,4,14,2,6],
[0,14,4,5,0,14,3,0,14,0,14,12,14,14,14,0,14,0,14,14,0,4,0,7,7,10,14,0,12,0,0,4],
[0,14,6,10,2,10,6,0,10,10,14,4,14,10,6,12,10,4,10,2,14,12,14,14,14,6,14,12,6,12,4,6],
[0,0,14,14,14,4,0,0,12,14,14,14,0,6,14,14,14,14,12,14,4,0,4,0,0,12,0,0,14,14,0,14],
[0,2,2,0,2,2,0,2,2,0,2,2,2,2,2,0,2,0,2,2,0,0,0,2,2,2,2,0,2,2,0,2],
[0,0,4,5,0,14,5,4,0,0,0,0,0,14,2,0,2,0,0,2,0,2,0,9,9,10,0,0,0,0,0,6],
[0,0,4,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,14,0,14,0,0,4,0,0,0,0,0,4],[
0,10,11,14,6,4,11,2,4,2,4,6,2,4,6,2,4,2,4,4,3,0,4,8,3,4,4,0,6,2,2,6],
[0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0],[
0,2,12,11,4,14,13,2,2,0,2,4,2,14,2,0,14,4,0,4,0,0,0,9,9,0,2,0,4,0,4,10],
[0,0,8,8,12,2,8,12,12,14,14,4,12,14,4,0,14,12,12,10,2,0,2,0,0,8,12,0,4,14,12,6],
[0,14,14,0,14,6,14,12,4,4,12,0,12,8,14,0,4,0,2,14,0,0,4,0,14,14,12,0,14,2,0,14],
[0,12,3,14,8,10,1,14,14,6,14,8,0,10,8,6,14,10,0,8,11,8,14,6,11,8,14,8,8,0,8,8]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,4,8,0,0,8,14,14,0,0,2,14,0,6,0,0,0,14,14,4,0,4,2,2,6,14,0,2,0,6,4],
[0,0,15,9,0,10,4,12,12,0,12,0,0,10,0,0,10,0,12,0,3,14,0,9,4,14,12,0,0,12,0,12],
[0,14,9,14,14,12,9,0,0,14,14,14,0,14,12,14,0,14,14,14,5,0,0,8,3,14,14,0,14,14,0,6],
[0,14,12,10,2,0,10,0,2,0,2,14,0,0,12,2,0,2,2,2,0,0,14,0,0,10,2,0,2,0,2,12],
[0,10,0,0,0,12,0,0,14,0,14,14,0,12,0,2,0,0,2,0,14,2,14,0,6,0,14,2,0,2,0,0],
[0,0,3,7,12,0,10,14,0,12,0,12,0,0,12,12,0,12,0,12,11,12,0,7,10,12,0,0,12,12,12,8],
[0,14,13,3,12,10,4,14,10,14,12,14,0,10,12,14,10,14,8,12,13,14,0,5,10,10,12,0,12,14,14,0],
[0,2,2,2,4,10,2,2,12,2,4,4,2,12,2,2,12,2,12,4,0,0,0,2,2,2,8,0,4,12,2,2],
[0,0,0,14,14,0,0,0,0,0,14,14,0,2,0,0,0,0,0,2,0,2,0,0,0,2,0,0,14,0,0,6],
[0,0,5,3,12,0,0,14,14,14,14,12,0,14,12,14,14,12,14,2,5,0,0,9,6,10,14,2,12,14,10,4],
[0,2,14,14,12,0,14,14,14,14,14,12,14,0,14,12,14,12,4,12,0,12,0,14,2,0,14,12,12,0,12,14],
[0,2,7,10,2,10,9,0,2,2,2,2,0,10,2,2,6,2,2,2,3,0,0,6,1,2,2,0,2,2,2,2],
[0,2,2,0,2,8,0,10,10,0,10,2,10,8,2,0,8,0,8,2,0,0,2,6,2,0,10,0,2,10,0,2],
[0,12,4,5,12,0,7,0,0,0,0,12,0,0,10,0,0,0,0,12,14,0,14,7,7,10,0,0,12,0,12,2],
[0,2,2,12,2,0,12,2,2,0,2,2,2,0,2,0,0,0,2,0,0,0,0,2,2,12,2,0,2,0,0,14],[
0,0,8,8,10,2,8,0,2,2,2,8,0,2,8,6,2,10,2,10,0,0,0,0,0,8,2,0,10,2,10,8],
[0,14,0,0,2,14,0,0,2,2,0,2,0,2,0,2,2,2,2,2,0,0,14,0,0,0,2,0,2,0,2,0],[
0,2,0,2,14,2,4,0,0,2,0,4,0,2,14,14,2,14,0,14,0,0,0,0,2,2,0,0,14,0,14,0],
[0,12,12,12,12,14,12,8,10,14,0,12,10,10,12,14,10,14,10,12,14,14,14,12,12,12,10,14,12,10,12,14],
[0,14,0,1,2,12,15,2,12,14,0,0,14,12,2,0,12,2,12,0,0,6,0,7,7,2,0,0,0,14,2,0],
[0,14,14,4,14,12,14,0,14,14,14,14,14,12,0,0,12,0,14,14,0,0,0,14,14,14,14,0,0,0,0,12],
[0,14,12,14,0,0,14,2,0,14,0,12,2,2,12,14,2,14,0,0,6,0,10,0,14,14,2,0,12,2,2,12],
[0,2,10,8,2,2,8,2,2,0,2,2,2,2,6,0,2,0,2,2,0,0,0,2,2,10,2,0,2,2,0,10],
[0,0,6,5,14,4,5,6,2,2,14,14,0,4,0,2,6,14,2,0,0,4,0,9,9,2,0,0,14,2,14,8],
[0,14,4,4,4,12,4,12,12,4,12,4,12,12,4,4,12,4,12,4,12,4,12,12,12,4,12,4,4,12,2,4],
[0,2,15,10,8,2,15,2,4,2,4,12,2,2,12,2,2,2,4,4,11,0,2,10,13,10,4,0,12,2,2,0],
[0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,14,0,0],
[0,0,2,15,2,12,1,2,2,0,2,2,2,12,0,0,12,0,14,2,0,0,12,9,7,14,2,0,2,14,0,0],
[0,0,2,2,0,6,2,0,14,0,2,0,0,0,0,0,0,0,14,14,2,0,2,0,0,0,14,0,0,0,0,0],
[0,14,10,12,12,14,10,14,14,4,14,0,14,14,14,14,14,14,12,12,0,12,0,0,14,10,14,14,12,12,14,10],
[0,14,5,0,12,12,3,14,12,14,12,8,14,12,10,14,12,0,14,12,11,0,14,8,13,10,12,0,10,14,14,10]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,10,13,3,14,2,8,0,0,14,0,10,2,2,10,14,0,14,14,14,9,14,12,1,6,14,2,0,10,14,14,0],
[0,0,5,1,2,6,12,4,6,0,6,2,2,6,2,0,6,0,10,2,3,6,0,11,6,6,6,0,2,8,0,2],
[0,14,5,8,14,0,3,14,10,12,12,2,14,0,8,14,12,0,10,12,5,14,0,6,3,8,12,14,2,12,14,0],
[0,6,4,4,4,6,4,2,6,8,2,6,2,6,4,2,6,2,6,4,0,0,2,2,2,4,2,0,4,6,2,8],
[0,0,12,12,12,0,14,0,0,10,14,12,0,2,14,10,10,12,12,12,0,12,0,0,0,0,0,12,12,12,12,12],
[0,0,11,15,4,0,2,6,0,4,0,4,0,0,4,4,0,4,0,4,11,2,14,7,10,4,0,0,4,0,8,0],
[0,14,4,8,14,0,12,12,0,0,12,14,12,0,0,0,0,14,0,12,0,0,0,14,14,10,12,0,0,0,14,4],
[0,2,2,0,2,4,0,0,0,2,2,2,0,14,2,2,14,2,0,2,0,0,4,0,4,0,0,0,2,14,2,2],
[0,2,10,10,10,12,10,0,14,14,14,8,0,12,10,0,14,4,14,6,14,0,14,14,14,6,14,2,10,14,4,10],
[0,0,4,14,2,0,14,0,14,14,0,2,0,2,4,14,0,2,14,2,0,14,0,0,0,6,0,14,2,14,2,0],
[0,2,15,11,4,0,8,4,4,6,4,6,6,0,6,8,4,6,4,4,5,6,0,15,8,4,4,8,6,8,4,10],
[0,14,8,15,0,12,11,0,0,0,4,0,0,12,14,0,12,0,0,0,0,0,0,7,7,14,0,0,0,0,0,6],[
0,2,2,2,2,14,2,0,0,0,0,2,0,14,2,0,14,0,6,2,0,4,12,0,2,2,0,0,2,0,0,2],
[0,8,11,0,6,6,13,0,2,2,2,10,0,6,6,2,2,2,2,6,9,0,6,6,1,6,2,0,6,0,4,6],
[0,2,2,2,2,2,2,4,4,0,4,2,4,2,2,0,2,0,4,8,0,0,2,0,0,2,4,0,2,2,0,4],
[0,4,14,14,0,2,14,0,2,2,2,6,0,2,14,0,2,0,2,0,4,0,2,0,0,14,2,0,0,0,0,14],[
0,2,2,6,4,4,2,0,2,0,8,4,0,2,2,0,2,4,2,4,0,0,4,0,0,2,2,0,4,2,4,2],
[0,14,4,4,8,14,4,12,14,6,12,8,14,14,8,10,14,10,14,8,14,4,14,0,14,6,12,4,8,14,8,4],
[0,0,4,2,2,2,4,4,4,2,4,0,4,6,2,2,6,2,4,2,0,2,0,0,0,8,4,2,0,4,2,2],
[0,14,12,15,10,0,13,12,2,0,10,12,0,2,14,0,4,12,0,10,0,0,0,9,7,14,10,0,12,0,12,14],
[0,14,2,2,14,8,2,0,4,0,14,12,2,10,14,0,10,0,4,14,0,2,4,0,14,2,0,2,12,6,0,2],
[0,0,2,2,10,14,2,12,12,14,10,0,12,14,4,0,14,0,12,10,0,0,0,0,0,4,10,0,2,14,12,0],
[0,0,12,8,0,14,8,0,0,0,0,0,0,14,12,0,14,0,0,4,0,0,0,0,0,10,0,0,0,14,0,12],
[0,14,8,7,2,12,5,14,10,10,14,14,14,12,0,10,10,2,10,0,14,12,14,7,7,2,14,0,0,10,0,10],
[0,0,0,0,0,4,0,8,4,0,4,0,4,4,0,0,4,0,4,0,2,0,2,4,4,4,4,0,0,4,6,0],
[0,2,0,13,0,2,15,2,2,4,2,0,2,2,14,0,2,0,2,2,0,0,14,9,9,12,2,0,0,2,0,4],
[0,2,4,2,4,0,0,0,0,4,0,4,0,0,4,4,0,4,0,4,0,4,2,0,0,0,0,4,4,6,4,4],[
0,8,9,4,2,8,9,2,4,2,4,6,2,4,6,2,4,2,6,2,11,0,8,10,3,4,4,0,6,6,2,12],
[0,12,10,12,12,8,12,2,8,12,4,12,2,8,12,12,8,14,6,12,14,12,14,14,12,0,8,14,12,6,14,10],
[0,14,6,6,4,0,8,0,0,4,0,0,0,0,14,4,2,4,0,2,0,4,0,14,14,6,0,4,4,2,4,4],
[0,0,11,6,12,4,11,14,0,14,12,0,14,4,0,14,0,12,14,12,13,0,0,10,15,2,14,0,0,14,12,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,2,2,12,12,2,14,14,0,12,2,14,14,2,0,14,0,14,12,2,0,2,2,2,4,14,0,2,14,4,0],
[0,0,15,11,0,12,6,14,10,0,10,0,0,12,0,0,12,0,12,0,3,0,2,9,4,0,10,0,0,12,0,12],
[0,14,11,14,0,10,9,0,0,0,14,0,0,10,14,0,0,0,0,0,3,0,14,6,3,14,0,0,0,0,14,8],
[0,10,8,10,0,0,10,0,0,0,0,14,0,0,8,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,10],
[0,10,11,8,4,2,13,6,6,6,6,6,6,2,8,6,6,6,8,4,11,6,0,14,5,8,6,6,6,8,4,14],
[0,2,1,5,10,0,8,0,0,10,0,10,0,0,10,10,0,10,0,10,11,14,0,7,10,10,0,0,10,0,12,6],
[0,14,2,2,2,14,0,0,10,0,0,0,0,14,2,2,14,2,10,2,0,2,0,0,14,0,0,2,2,2,2,2],[
0,0,0,0,0,6,0,14,6,0,4,0,14,6,0,0,6,0,6,0,0,0,0,14,0,0,6,0,0,4,0,0],
[0,0,2,11,0,2,13,14,0,0,14,0,0,2,0,0,2,0,0,2,0,14,0,7,7,0,14,0,0,0,0,4],[
0,14,0,0,0,14,0,0,0,0,14,0,0,0,0,0,0,10,0,4,14,0,14,14,14,12,0,0,0,0,10,2],
[0,2,14,14,12,0,0,0,0,10,0,10,0,0,12,12,10,12,4,12,0,12,0,0,2,0,0,12,12,14,12,14],
[0,0,0,0,0,4,0,0,14,0,0,0,0,4,0,0,4,0,14,0,0,0,2,0,0,0,14,0,0,4,0,0],
[0,6,9,5,0,8,2,8,8,0,8,0,8,8,0,0,8,0,8,0,5,2,6,1,12,0,8,0,0,10,0,4],
[0,12,12,12,10,0,12,0,0,0,0,12,0,0,12,0,0,0,0,10,0,0,0,0,0,12,0,0,10,0,14,12],[
0,0,0,8,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,14],
[0,0,8,8,8,0,8,0,0,6,0,8,0,0,8,8,0,8,0,8,2,0,2,0,0,8,0,0,8,0,8,8],
[0,0,0,2,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0],
[0,14,0,0,0,2,0,0,0,2,0,4,0,2,10,0,0,0,14,0,0,0,0,0,14,0,0,0,0,14,0,0],[
0,0,0,0,0,2,0,10,0,14,4,0,10,0,0,14,0,0,0,14,0,14,0,0,0,0,0,0,0,0,0,14],
[0,0,2,3,2,14,3,2,14,12,2,0,0,14,2,12,14,2,14,2,0,4,0,9,9,6,2,0,2,12,2,4],
[0,0,4,13,0,14,11,14,0,14,0,0,0,14,0,14,14,0,0,14,0,14,0,7,7,14,0,0,0,0,0,2],
[0,12,3,8,2,4,5,2,2,0,2,14,2,4,14,0,2,0,0,2,7,0,4,2,13,14,2,0,14,0,2,14],
[0,0,4,2,14,0,2,0,0,0,0,14,0,0,4,0,0,0,0,0,0,0,0,0,0,4,0,0,14,0,0,4],
[0,0,4,3,14,0,1,4,2,2,12,14,0,2,14,2,2,14,2,12,0,2,0,9,9,0,12,0,14,2,14,4],
[0,0,1,5,0,10,10,12,10,0,10,0,10,10,0,0,10,0,10,0,11,0,14,1,6,0,10,0,0,8,0,4],[
0,2,6,6,6,0,6,0,0,0,0,6,0,0,6,14,0,14,0,4,0,0,0,0,0,6,0,0,6,0,14,6],
[0,0,0,6,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0],
[0,0,0,0,0,10,0,0,0,0,0,0,0,8,0,0,8,0,14,0,0,0,12,0,0,0,0,0,0,10,0,0],
[0,0,2,2,14,4,2,0,0,0,2,0,0,0,2,0,0,0,0,14,14,0,14,0,0,12,0,0,0,0,14,2],[
0,0,12,10,0,2,12,14,0,4,14,2,0,2,0,0,2,0,0,0,0,10,0,0,0,12,14,10,0,0,0,12],
[0,14,11,6,2,0,9,0,0,0,0,12,0,0,0,2,0,2,14,2,13,2,0,10,13,0,0,2,12,14,2,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,0,15,2,0,1,2,14,14,4,2,4,0,2,14,0,14,14,2,2,14,2,9,9,4,4,0,2,14,4,14],
[0,0,15,13,0,0,8,12,0,0,0,0,0,0,0,0,0,0,2,0,3,0,10,9,4,2,0,0,0,2,0,12],
[0,0,13,0,8,14,11,10,14,14,10,2,10,14,0,14,14,8,14,6,5,14,0,8,5,0,10,0,2,14,8,8],
[0,0,14,14,0,2,14,0,0,0,0,12,0,2,14,0,2,0,0,0,0,0,12,0,0,14,0,0,0,0,0,0],
[0,4,2,2,12,14,2,14,14,0,12,2,14,0,2,0,14,12,0,12,0,0,0,14,4,12,14,0,2,0,12,0],
[0,10,7,11,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,11,12,0,7,10,0,0,0,0,0,2,12],[
0,0,11,8,4,0,11,4,4,6,4,14,4,0,14,6,0,6,4,4,11,6,0,8,11,6,4,6,14,6,4,14],
[0,12,14,14,14,2,14,0,2,0,14,14,0,2,14,0,2,0,2,14,0,0,10,0,2,14,2,0,14,2,0,14],
[0,14,4,6,4,14,6,0,10,8,0,2,0,14,4,10,10,4,10,6,0,10,0,0,14,6,0,10,4,10,4,10],
[0,0,9,14,2,0,11,6,6,4,6,2,6,0,4,4,6,4,4,8,3,4,0,6,1,6,6,4,2,4,4,6],
[0,2,0,1,12,0,3,14,14,2,14,12,0,0,12,2,0,12,4,10,0,0,0,7,9,10,14,2,12,4,12,14],
[0,4,7,3,14,0,0,0,0,14,2,14,0,0,14,14,0,14,0,14,5,0,6,9,6,14,0,0,14,14,14,2],
[0,14,0,0,0,2,0,2,2,0,2,0,2,2,0,0,2,0,2,0,0,2,0,2,14,0,2,0,0,4,0,0],
[0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0],[0,0,0,14,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,10,0,0,14,0,0,0,0,0,12],[0,10,2,2,2,0,2,0,0,14,0,2,0,0,2,2,0,2,0,2,2,0,12,0,0,2,0,0,2,14,2,2],
[0,12,0,2,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,10,10,8,4,10,10,10,12,8,14,10,4,10,10,10,10,10,8,14,10,14,0,0,6,10,10,8,10,8,10],
[0,0,12,10,2,2,12,0,14,12,4,0,0,0,2,12,0,2,14,2,0,12,0,0,0,6,14,12,2,14,2,12],
[0,14,4,5,4,14,3,2,4,4,2,0,0,14,0,4,4,4,2,4,0,6,0,9,7,6,2,0,0,2,4,6],
[0,14,14,0,10,14,10,8,2,0,6,14,8,0,14,0,0,10,2,10,14,0,14,14,14,10,8,0,14,2,10,14],
[0,4,14,14,2,6,0,4,0,14,4,2,4,6,4,0,0,0,0,2,6,0,6,4,4,0,4,0,4,0,2,14],[
0,14,0,14,0,14,14,14,14,0,14,0,14,14,0,0,14,0,14,2,0,0,0,14,14,0,14,0,0,14,0,0],
[0,14,6,5,4,14,3,4,2,2,2,14,14,14,0,2,2,4,2,4,14,2,14,7,7,10,2,0,14,2,2,8],[
0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,12,0,12,0,0,0,0,0,0,0,0,0],
[0,6,3,7,2,14,12,0,14,2,14,2,0,14,2,0,14,0,14,14,13,0,4,7,12,2,14,0,2,12,0,6],[
0,10,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,4,0,0,4,0,0,0,0,0,0,14,2,0,14,0,12,0,0,0,2,0,0,2,0,0,0,0,0,2],
[0,14,8,8,10,0,8,10,10,8,12,4,10,10,4,10,10,10,8,10,0,10,0,0,14,8,10,10,4,6,10,8],
[0,0,0,0,14,0,0,12,2,4,12,0,12,2,14,14,2,14,2,12,0,0,0,0,0,10,12,0,14,2,14,14],
[0,0,5,0,14,2,5,14,8,10,14,14,0,2,10,10,8,14,8,14,13,10,0,10,15,12,14,10,14,8,14,10]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14,4,4,6,10,4,4,4,2,6,0,4,10,4,4,4,4,4,6,0,4,0,0,14,8,4,4,2,4,6,4],
[0,10,13,9,14,2,4,0,2,0,2,14,0,2,14,0,2,0,2,14,3,2,12,9,4,14,2,0,14,4,0,10],
[0,0,5,8,12,0,5,12,12,10,12,2,12,0,4,10,12,10,12,12,5,10,0,8,5,10,12,10,4,10,12,2],
[0,2,0,0,0,14,0,14,14,2,14,0,14,14,0,0,14,0,14,0,0,0,0,14,14,0,14,0,0,12,0,0],
[0,2,12,11,12,2,13,14,14,12,14,0,0,2,0,12,14,12,14,12,0,10,0,7,9,10,14,12,0,14,12,10],
[0,12,9,13,2,0,0,2,0,2,0,2,0,0,2,2,0,2,0,2,11,0,10,7,10,2,0,0,2,14,2,14],[
0,0,6,6,14,14,6,0,2,4,12,0,0,0,14,4,0,14,2,14,0,4,0,0,0,10,14,4,14,2,14,4],
[0,0,0,2,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,2,0,0,0,0,0,0],[
0,0,3,0,10,2,5,6,2,2,6,14,6,2,0,2,2,10,2,10,11,2,0,8,11,12,6,0,14,2,8,8],
[0,0,2,0,2,0,2,4,14,12,4,0,4,14,2,14,14,2,14,4,0,0,0,0,0,6,4,0,2,14,2,2],[
0,0,6,6,4,14,6,4,4,6,2,10,4,0,10,4,4,4,6,4,14,4,14,0,0,6,4,4,10,8,4,6],
[0,0,2,4,0,14,2,0,0,0,0,0,0,14,2,0,14,0,0,0,0,0,4,0,0,2,0,0,0,0,0,2],[
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,12,0,0,0,0,0,0,2,0,0],
[0,4,2,2,2,14,2,0,14,0,14,2,0,14,2,0,14,0,14,2,2,0,6,0,0,2,14,0,2,14,0,2],[
0,6,9,5,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,5,0,0,9,6,0,0,0,0,0,0,4],
[0,8,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0],[0,2,8,10,12,2,10,0,6,8,0,14,0,2,12,8,6,12,6,
10,0,6,0,0,2,10,0,8,12,6,12,6],[0,12,14,14,4,2,14,2,2,0,4,14,2,2,14,0,2,4,0,4,0,0,0,14,12,6,2,0,14,0,4,0],
[0,14,0,1,14,0,15,14,2,2,12,14,14,0,14,2,0,14,2,14,14,2,14,7,7,12,14,0,14,2,12,2],
[0,0,11,0,2,14,11,2,10,6,2,2,0,14,2,6,10,2,8,2,3,6,0,6,1,4,2,6,2,8,2,6],
[0,2,10,11,14,2,13,12,14,14,14,2,14,2,0,14,14,14,14,12,2,14,2,9,9,6,14,0,2,14,14,8],
[0,0,14,12,0,2,12,0,0,0,0,0,0,2,14,0,2,0,0,0,0,0,0,0,0,14,0,0,0,0,0,14],[
0,14,0,15,4,0,13,2,14,14,2,4,0,0,4,0,0,4,12,6,0,0,0,9,7,6,2,0,4,12,4,2],
[0,14,0,2,0,2,2,2,2,0,2,0,2,2,0,0,2,0,2,0,0,0,0,2,2,0,2,0,0,2,2,0],[
0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2],
[0,0,1,3,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,13,0,6,7,12,14,0,0,0,0,0,4],[
0,6,14,14,14,0,14,0,0,14,0,14,0,0,14,14,0,14,0,14,0,0,4,0,2,14,0,0,14,2,14,14],
[0,2,2,0,6,2,2,8,14,0,10,2,10,0,2,0,0,6,14,6,2,0,2,2,2,6,10,0,2,14,6,2],[
0,0,6,6,2,14,4,0,4,6,0,2,0,14,2,4,4,4,4,2,14,4,14,0,0,4,0,4,2,4,2,6],
[0,0,7,2,10,0,5,10,10,12,10,14,10,2,12,12,10,12,12,8,13,12,0,10,15,12,10,12,14,12,12,10]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,5,2,0,14,7,0,0,0,2,0,0,14,2,0,0,0,0,0,13,0,2,10,13,0,0,0,0,0,10,8],
[0,0,15,11,0,6,6,4,6,0,6,0,14,6,0,0,6,0,6,0,3,0,2,7,2,0,6,0,0,8,0,12],
[0,14,13,0,4,6,11,2,2,2,2,2,2,6,0,2,2,2,0,4,5,2,0,8,3,0,2,2,2,0,4,10],[
0,4,4,4,14,0,4,0,0,0,0,4,0,0,4,0,0,0,0,14,0,0,0,0,0,4,0,0,14,0,0,4],
[0,10,0,0,0,14,0,0,0,14,0,12,0,14,14,0,0,0,2,0,0,0,0,0,10,0,0,0,14,2,0,0],[
0,2,15,3,8,0,6,0,0,8,0,8,0,0,8,8,0,8,0,8,11,6,2,7,10,8,0,0,8,14,8,4],
[0,0,14,13,14,2,13,14,2,12,14,0,0,2,14,12,2,14,2,14,0,12,0,7,7,10,14,14,14,12,14,12],
[0,0,0,0,0,12,0,0,10,0,0,0,0,12,0,0,12,0,10,0,0,0,14,0,0,0,10,0,0,10,0,0],
[0,0,0,0,0,14,0,14,0,2,12,0,14,0,0,2,0,0,0,2,0,2,0,0,0,0,14,0,0,0,0,10],
[0,0,12,13,2,0,15,12,14,14,12,2,14,14,2,14,14,2,14,12,0,14,0,7,7,0,12,0,2,14,2,12],
[0,2,5,10,14,0,7,0,0,0,0,12,0,0,14,14,0,14,10,14,3,14,0,6,3,0,0,14,12,2,14,0],
[0,0,0,0,0,8,0,0,0,0,0,0,0,8,0,0,8,0,0,0,0,0,14,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,10,0,10,10,0,10,0,10,10,0,0,10,0,10,0,0,0,0,10,0,0,10,0,0,12,0,0],
[0,14,15,11,6,0,8,0,0,14,0,6,0,0,6,14,0,14,0,6,5,0,0,9,6,6,0,0,6,0,4,10],
[0,14,0,6,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,6],
[0,14,10,10,10,0,10,0,0,0,0,10,0,0,10,10,0,10,0,10,0,0,0,0,0,10,0,0,10,0,10,10],
[0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,14,0,0],[
0,2,14,14,14,2,0,0,14,0,0,8,0,2,14,14,0,14,14,14,0,14,0,0,2,0,0,14,14,14,14,14],
[0,14,14,14,12,4,14,2,2,0,12,14,2,2,14,0,2,14,2,12,14,0,14,14,14,12,2,0,14,2,12,0],
[0,0,12,13,0,14,11,2,0,0,2,0,0,14,0,0,14,0,0,14,0,10,0,9,9,0,2,0,0,0,0,12],
[0,0,4,14,0,14,4,2,0,12,2,14,0,14,0,14,14,0,0,0,0,14,0,0,0,4,2,14,0,0,0,4],
[0,0,14,14,2,12,14,0,0,0,14,0,0,14,14,0,0,0,0,2,10,0,10,0,0,12,0,0,0,0,2,14],[
0,0,8,8,0,0,8,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,8],
[0,0,4,3,0,2,3,10,0,2,0,0,0,2,0,2,2,0,0,2,0,2,0,9,9,2,0,0,0,0,0,6],
[0,8,0,0,0,8,0,8,8,0,8,0,8,8,0,0,8,0,8,0,6,0,6,8,8,0,8,0,0,8,0,0],
[0,14,12,14,10,0,14,0,0,0,0,10,0,0,12,0,0,0,0,0,0,0,0,0,0,12,0,0,10,0,0,12],[
0,0,0,14,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,0,0,8,0,0,0,0,0,0],
[0,0,1,5,0,4,10,0,14,0,14,0,0,4,0,0,4,0,4,0,13,0,14,7,12,0,14,0,0,4,0,4],
[0,2,0,0,14,10,0,0,0,0,2,0,0,0,0,0,0,14,0,12,2,0,2,2,2,4,0,0,0,0,14,14],
[0,14,2,2,4,0,0,0,14,14,0,6,0,0,4,4,14,4,12,4,0,4,0,0,14,0,0,4,4,10,4,2],[
0,14,15,10,0,14,13,0,0,2,0,4,0,14,4,2,0,2,2,0,11,2,14,8,13,4,0,2,4,2,0,4]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8,2,2,6,6,2,4,4,2,6,14,4,6,14,4,4,4,2,6,10,4,10,10,8,0,4,4,14,0,0,2],
[0,14,15,11,0,8,6,6,8,0,8,0,0,8,0,0,8,0,8,0,3,8,2,9,4,0,8,0,0,10,0,12],[
0,0,9,12,0,6,9,2,14,12,2,0,2,6,8,14,14,14,14,0,5,14,0,8,5,14,2,14,2,14,0,6],
[0,8,7,11,0,14,0,0,14,8,14,6,0,14,6,0,14,0,14,0,13,0,4,7,12,6,14,0,0,12,0,10],
[0,12,8,8,12,2,10,14,14,8,14,10,0,2,10,8,8,12,8,12,0,8,0,0,12,10,14,8,10,8,12,8],
[0,2,15,3,8,0,6,8,0,8,0,8,0,0,8,8,0,8,0,8,11,6,14,7,10,8,0,0,8,0,8,4],
[0,0,14,14,12,0,4,12,4,14,12,14,12,2,12,14,2,12,4,10,0,14,0,0,0,8,12,14,12,14,12,12],
[0,0,2,4,0,2,4,0,10,0,0,0,0,10,2,0,10,0,10,0,0,0,2,0,0,2,10,0,0,10,0,2],
[0,14,0,0,10,14,0,0,2,2,0,14,0,14,0,2,2,4,2,4,14,2,14,14,14,8,0,0,14,2,2,12],
[0,0,4,12,4,0,14,14,12,12,14,2,14,14,4,12,14,4,12,0,0,12,0,0,0,8,14,12,4,12,4,14],
[0,0,12,12,8,2,12,10,10,12,8,10,10,2,10,10,10,10,6,8,14,10,14,6,0,8,10,10,10,14,8,12],
[0,12,0,8,0,8,0,0,0,0,0,0,0,8,0,0,8,0,0,0,0,0,14,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,10,2,10,10,0,10,0,10,10,0,0,10,0,2,0,0,0,8,10,0,2,10,0,0,12,0,0],
[0,10,8,8,8,0,8,0,0,0,0,8,0,0,8,0,0,0,0,8,8,0,12,0,0,8,0,0,8,14,6,8],[
0,0,0,6,0,14,6,14,14,0,14,0,14,14,0,0,14,0,14,8,0,0,0,14,14,6,14,0,0,14,0,6],
[0,2,10,10,10,0,10,0,0,0,0,2,0,0,10,10,0,10,0,10,0,0,0,0,0,10,0,0,10,0,10,10],
[0,4,7,3,14,6,0,0,0,14,8,14,0,0,14,14,0,14,0,14,5,0,8,9,6,14,0,0,14,0,14,2],
[0,2,14,15,12,2,1,14,0,2,14,8,0,2,12,8,0,12,0,10,0,0,0,7,9,8,14,2,12,0,12,12],
[0,0,7,12,2,2,9,8,8,4,4,0,8,8,2,4,8,2,6,2,3,4,0,6,1,4,8,4,0,6,2,4],
[0,14,10,11,10,14,9,8,2,2,6,14,14,0,14,2,0,10,2,10,14,12,14,7,7,10,8,0,14,2,10,12],
[0,14,8,2,4,14,6,2,4,2,2,0,0,14,0,2,10,4,2,4,0,2,0,0,14,6,2,2,0,2,4,8],[
0,2,0,0,8,12,0,10,14,14,10,2,10,12,0,14,14,14,14,6,12,14,12,2,2,2,10,0,2,14,8,14],
[0,0,8,6,0,0,6,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,8],[
0,14,12,11,4,14,9,12,10,8,2,2,0,14,4,10,10,4,10,6,0,10,0,9,7,8,2,0,4,10,4,14],
[0,0,0,0,0,8,0,8,8,0,8,0,8,8,0,0,8,0,8,0,6,0,6,8,8,0,8,0,0,8,8,0],[
0,14,10,10,10,2,10,0,0,0,0,10,0,2,10,0,2,0,0,0,0,0,12,0,0,10,0,0,10,0,0,2],
[0,0,0,14,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,8,0,0,0,6,0,0],[
0,12,14,14,14,6,14,0,0,0,0,14,0,6,14,0,6,0,6,14,0,0,10,0,8,14,0,0,14,8,0,14],
[0,2,0,15,0,12,1,2,14,14,4,2,4,0,2,14,0,0,14,0,2,14,2,9,9,6,10,0,2,14,0,14],[
0,0,13,10,6,0,13,4,2,4,4,0,4,0,0,8,2,8,2,6,11,8,0,8,11,8,4,8,6,2,6,0],
[0,0,15,10,14,14,13,14,14,2,12,6,14,0,4,2,14,14,0,14,13,2,0,10,15,4,14,2,6,0,14,2]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,0,0,0,14,0,0,0,0,2,0,0,0,0,0,0,0,0,14,2,0,2,2,2,2,0,0,0,0,2,14],
[0,0,15,11,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,9,4,0,0,0,0,2,0,12],
[0,14,11,14,2,14,9,0,0,0,14,0,0,0,14,0,0,0,0,2,3,0,14,6,3,14,0,0,0,0,2,8],[
0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,2,2,14,14,2,0,0,0,0,0,0,14,2,0,0,0,2,14,14,0,14,0,2,2,0,0,0,2,14,2],
[0,2,7,11,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,11,0,0,7,10,0,0,0,0,0,0,12],
[0,14,0,0,2,0,14,0,0,0,0,4,0,0,2,2,0,2,14,2,0,2,0,0,14,14,0,2,2,14,2,0],[
0,0,1,5,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,13,0,14,7,12,0,0,0,0,14,0,4],
[0,0,0,14,0,2,0,14,0,2,14,0,0,2,0,2,2,0,0,2,0,2,0,0,0,0,14,0,0,0,0,2],[
0,14,0,0,0,2,0,0,0,0,14,0,0,0,0,0,0,0,0,2,14,0,14,14,14,14,0,0,0,0,14,2],
[0,2,0,0,14,0,2,0,0,0,0,12,0,0,14,14,0,14,2,14,0,14,0,0,2,2,0,14,14,2,14,0],[
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0],
[0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[
0,14,9,5,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,9,6,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[
0,2,3,8,14,2,5,0,0,0,0,0,0,2,14,14,0,14,14,14,3,14,0,6,3,14,0,14,14,14,14,14],
[0,0,10,11,0,2,13,14,0,14,2,0,0,0,0,14,0,0,0,14,0,14,0,7,7,14,0,0,0,0,0,10],
[0,0,0,1,0,14,1,2,0,14,2,14,0,14,0,0,14,0,0,0,0,2,0,9,9,4,2,0,0,0,0,2],
[0,0,0,2,0,14,0,2,0,14,2,0,0,14,0,14,14,0,0,14,0,14,0,0,0,0,2,0,0,0,0,14],
[0,14,14,14,2,2,14,0,0,0,0,0,0,2,14,0,0,0,14,2,2,0,2,0,14,14,0,0,0,14,2,14],[
0,0,0,14,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,5,0,14,3,2,0,2,14,0,0,0,0,2,0,0,0,2,0,2,0,9,9,2,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,0,0],
[0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,0,0,0,0,0,0,0,0,0],[
0,2,5,2,14,2,7,0,0,0,2,0,0,0,2,0,0,0,0,14,13,0,2,10,13,2,0,0,0,0,14,8],
[0,0,0,15,0,2,15,14,0,2,14,2,0,2,0,0,2,0,0,0,0,14,0,7,7,12,14,0,0,0,0,14],[
0,14,13,8,2,14,11,0,0,0,0,0,0,14,2,2,0,2,2,2,13,2,0,10,13,2,0,2,2,2,2,2]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,10,12,14,0,6,14,4,6,14,6,10,4,6,10,14,6,14,4,0,12,14,12,12,10,12,4,0,10,4,12,12],
[0,2,5,1,2,8,12,6,10,0,10,2,2,8,2,0,8,0,10,2,3,6,2,11,6,6,10,0,2,10,0,2],[
0,14,3,6,14,4,1,0,12,14,14,0,0,4,6,0,14,14,12,14,5,0,0,6,3,6,14,0,2,14,0,14],
[0,8,8,5,2,6,7,2,6,6,2,6,2,6,6,0,6,0,6,2,0,0,2,9,9,4,2,0,2,6,0,6],[
0,12,10,10,10,4,12,14,14,8,12,8,14,4,10,8,12,10,10,10,0,10,0,14,12,10,14,10,8,10,10,10],
[0,2,15,3,8,0,6,6,0,8,0,8,0,0,8,8,0,8,0,8,11,4,0,7,10,8,0,0,8,0,8,4],[
0,14,0,0,14,0,4,12,2,14,12,14,12,0,12,14,0,14,2,12,0,14,0,14,14,4,12,14,12,14,14,14],
[0,4,5,0,2,2,5,2,14,2,2,2,2,12,2,2,12,2,14,2,11,0,4,10,13,0,14,0,2,12,2,8],
[0,2,4,6,4,12,6,14,14,14,12,2,14,12,4,14,14,2,14,0,14,0,14,14,14,0,12,14,4,14,0,2],
[0,0,4,0,2,0,2,14,14,14,14,2,14,14,4,14,0,4,14,0,0,14,0,0,0,10,14,14,2,14,4,0],
[0,14,10,10,8,12,10,0,0,10,0,8,2,12,8,8,2,10,14,8,14,8,14,2,14,8,0,8,8,6,8,10],
[0,14,14,4,0,10,14,0,2,0,2,0,0,10,14,0,10,0,2,0,0,0,14,0,0,14,2,0,0,0,0,14],
[0,0,2,2,2,12,2,12,12,0,12,2,12,12,2,0,12,0,2,2,0,0,10,12,0,2,12,0,2,14,0,2],
[0,8,8,8,10,6,8,0,2,2,2,10,0,6,8,2,2,2,2,10,6,0,6,0,0,8,2,0,10,0,6,8],
[0,0,0,4,0,2,4,4,4,0,4,0,4,2,0,0,2,0,4,6,0,0,14,0,0,4,4,0,0,2,0,4],
[0,4,1,6,12,2,3,0,2,0,2,2,0,2,12,12,2,12,2,12,3,0,2,6,1,12,2,0,12,0,12,12],
[0,2,12,13,4,4,15,0,0,0,6,4,0,0,2,0,0,4,0,4,0,0,6,7,7,2,0,0,4,0,4,10],[
0,2,9,5,4,2,2,0,0,2,0,2,2,2,6,6,0,6,0,4,5,2,0,9,8,2,0,4,4,0,4,4],
[0,0,0,0,0,2,0,6,4,2,2,0,6,6,2,2,6,0,4,0,0,2,0,0,0,4,4,2,0,4,0,2],
[0,14,10,13,10,4,11,12,4,2,10,12,0,6,14,2,4,12,4,10,0,14,0,9,7,14,12,0,12,6,12,12],
[0,14,4,0,14,4,2,0,2,14,14,12,14,6,14,14,6,0,0,14,0,0,4,0,14,2,14,0,12,0,0,4],
[0,2,6,6,12,12,6,12,12,14,10,4,12,12,4,0,14,0,12,10,14,0,14,2,2,6,10,0,4,14,12,4],
[0,0,10,6,2,14,6,0,0,0,0,2,0,14,10,0,14,0,0,2,0,0,0,0,0,8,0,0,2,14,0,10],
[0,14,12,11,4,12,9,12,10,10,0,4,14,12,6,12,10,4,10,6,14,12,14,7,7,8,0,0,6,10,4,14],
[0,2,0,0,0,8,0,8,8,0,8,0,8,8,0,0,8,0,8,0,4,0,4,8,8,4,8,0,0,8,6,0],
[0,0,12,12,14,2,12,2,2,2,2,14,2,2,12,2,2,2,2,2,0,0,14,2,2,12,2,0,14,2,2,2],
[0,14,4,0,4,0,12,0,0,4,0,4,0,0,4,4,0,4,0,4,0,4,0,0,0,12,0,4,4,2,4,4],
[0,6,6,4,2,6,4,0,2,2,2,6,0,6,6,2,6,2,6,2,0,0,8,0,6,4,2,0,6,8,2,6],
[0,0,15,5,14,4,10,2,6,0,2,0,4,6,0,0,6,0,4,14,15,0,2,7,12,6,6,2,0,4,0,2],
[0,14,10,14,4,0,12,0,14,2,0,0,0,0,2,4,0,4,14,2,0,6,0,14,14,12,0,6,4,0,4,10],
[0,0,13,8,14,0,13,0,14,0,14,4,0,2,2,0,14,14,0,14,13,2,0,10,15,4,0,2,4,0,14,2]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,2,2,14,2,0,14,0,2,0,0,14,0,0,0,0,14,0,2,0,2,0,0,14,0,0,0,0,4,0],
[0,2,1,11,2,14,6,14,0,0,0,2,0,14,2,0,14,0,0,2,3,0,4,9,4,0,0,0,2,0,0,14],
[0,14,11,0,2,4,11,4,2,0,2,14,4,6,14,0,4,2,2,2,5,2,0,8,3,0,4,2,14,4,4,8],[
0,4,3,14,2,2,3,2,4,2,4,0,2,2,0,2,2,2,4,2,11,0,2,10,13,14,4,0,2,2,2,6],
[0,6,8,8,10,12,8,14,12,12,12,4,14,12,6,12,12,14,14,10,14,14,14,14,2,10,12,14,6,14,12,8],
[0,4,7,11,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,11,14,2,7,10,0,0,0,0,0,0,12],
[0,14,8,10,10,14,8,14,0,10,14,14,14,14,12,10,14,12,14,10,0,10,0,0,14,8,14,12,12,0,12,8],
[0,0,2,15,2,8,1,2,8,0,2,2,2,8,0,0,8,0,8,2,0,0,12,9,9,14,4,0,2,8,0,0],[
0,0,0,0,14,4,2,14,2,2,12,14,14,4,0,2,6,14,2,0,0,4,0,0,0,0,14,2,14,2,14,4],
[0,12,14,14,14,12,14,6,8,14,6,14,8,10,14,14,8,0,8,2,14,14,14,12,12,14,6,14,14,8,14,0],
[0,2,2,4,14,0,6,0,0,2,0,12,0,0,14,0,2,14,4,14,0,0,0,0,2,4,0,0,12,4,14,2],
[0,14,0,0,2,6,0,0,2,2,2,2,0,6,0,2,2,2,2,2,0,0,12,0,0,0,2,0,2,0,2,0],
[0,0,0,14,0,4,14,6,6,0,6,0,6,4,0,0,4,0,6,0,0,0,14,2,0,14,6,0,0,6,0,0],
[0,0,14,14,0,2,14,0,2,0,2,0,0,2,14,0,2,0,2,0,0,0,0,0,0,14,2,0,0,2,14,14],
[0,0,2,0,2,2,0,2,2,0,2,2,2,2,2,0,2,0,2,2,0,0,2,2,2,0,2,0,2,2,0,0],[
0,12,14,15,6,0,1,0,0,0,0,6,0,0,4,2,0,6,0,6,0,0,14,7,7,4,0,0,6,0,6,12],
[0,2,7,12,2,0,9,0,2,2,2,2,0,2,2,2,2,2,2,2,3,0,2,6,1,2,2,0,2,0,2,2],[
0,2,12,12,12,2,12,14,12,14,14,0,14,2,14,12,14,12,12,12,0,12,0,0,2,14,14,12,12,12,12,12],
[0,0,5,1,8,2,14,0,0,14,4,10,2,0,10,14,0,10,0,8,5,0,0,9,6,8,0,2,10,0,8,2],
[0,14,10,11,14,12,9,0,14,0,14,14,14,12,0,2,14,0,14,14,0,4,0,7,7,14,14,0,0,0,0,10],
[0,14,4,6,2,12,2,2,12,12,0,0,0,12,2,14,12,2,12,0,0,14,0,14,14,2,0,14,0,14,2,2],
[0,0,12,14,14,10,14,0,0,14,14,14,0,12,14,14,0,14,14,14,4,0,8,2,0,12,14,0,14,14,0,12],
[0,2,6,4,2,0,4,2,2,0,2,2,2,0,2,0,0,0,2,2,0,0,0,2,2,6,2,0,2,0,0,6],
[0,0,4,3,0,0,3,4,0,0,0,14,0,2,0,0,0,0,0,2,0,2,0,9,9,4,2,0,14,0,0,6],
[0,14,4,4,4,0,4,0,0,4,0,4,0,0,4,4,0,4,0,4,14,4,14,0,0,4,0,4,4,12,4,4],[
0,12,8,6,4,0,6,0,2,2,2,8,0,0,8,2,0,2,2,2,0,0,14,0,0,6,2,0,8,0,2,8],
[0,2,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,0,0,4,0,0,0,0,0,0],[
0,2,2,2,4,0,2,2,2,2,2,4,2,0,2,2,0,2,0,4,0,0,0,2,2,2,2,0,4,2,2,2],
[0,0,2,6,12,2,6,12,12,14,14,0,12,14,4,14,14,12,12,10,2,14,2,0,0,6,12,14,0,14,12,2],
[0,14,15,5,14,10,8,14,8,4,12,0,0,10,14,0,8,0,6,14,13,0,0,5,10,12,12,2,14,6,0,2],
[0,14,13,8,2,12,11,0,0,2,14,2,0,12,2,4,0,2,2,2,11,4,14,8,13,2,14,4,4,2,2,2]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,14,1,2,0,0,0,0,0,0,3,0,0,4,0,0,14,2,9,0,0,0,4,0,9,0,0,4,0],
[0,4,8,0,4,6,8,2,2,2,2,4,4,6,4,2,2,2,2,4,8,2,0,0,8,2,2,2,4,2,2,0],[
0,15,8,0,13,11,8,11,11,13,11,9,13,11,9,13,13,13,11,13,8,15,1,0,8,11,11,1,9,13,13,0],
[0,0,14,14,1,0,14,2,2,2,2,2,2,0,14,2,9,0,2,3,0,0,0,2,2,2,2,0,4,9,2,14],[
0,3,4,4,0,0,4,2,0,0,9,0,2,0,3,0,0,0,2,14,0,2,0,2,6,4,9,2,2,2,0,2],
[0,1,8,0,1,3,8,3,3,1,3,5,3,3,5,1,3,1,3,1,8,1,3,0,8,5,3,3,5,3,1,0],
[0,14,10,12,14,14,10,14,12,15,14,14,14,14,14,1,14,2,12,14,14,0,7,14,14,3,14,2,14,2,0,10],
[0,0,6,4,6,4,4,0,3,4,4,6,0,4,6,4,2,13,5,6,0,4,12,0,0,4,6,4,6,4,13,6],
[0,14,14,12,12,12,12,13,12,0,12,5,15,12,14,0,12,12,10,14,0,0,0,0,14,14,14,0,5,10,12,2],
[0,7,0,0,0,2,0,0,2,0,15,0,2,2,9,0,2,14,0,4,0,0,0,0,14,0,1,0,0,0,14,2],
[0,0,14,14,0,0,14,9,0,0,0,13,9,0,0,0,14,0,4,14,0,0,0,0,2,14,0,0,15,2,0,12],
[0,0,0,0,2,1,0,0,0,2,0,2,0,15,0,2,2,2,0,2,0,9,2,0,0,14,0,9,2,2,2,0],
[0,4,4,4,4,4,4,5,6,0,6,13,3,4,4,0,4,4,6,4,0,0,2,6,4,4,4,0,13,6,4,4],
[0,0,4,4,0,2,4,0,2,1,2,0,0,2,0,15,2,2,2,0,0,0,9,0,0,13,2,14,0,2,0,4],
[0,15,2,12,2,0,12,0,0,0,9,2,0,0,15,0,0,0,0,2,0,0,0,0,0,12,9,0,0,14,0,0],[
0,12,4,4,4,4,4,4,13,4,4,6,4,4,4,6,4,3,13,6,0,0,0,0,0,4,4,0,6,4,5,4],
[0,0,0,0,9,0,0,0,0,0,2,0,0,2,0,0,15,0,2,9,0,0,14,0,0,0,2,0,0,1,0,0],
[0,0,12,12,12,12,12,0,15,14,14,0,0,14,10,12,0,5,13,12,0,12,4,0,0,12,0,12,12,14,5,12],
[0,0,2,2,1,2,2,14,0,14,4,0,14,0,2,0,9,2,0,15,0,0,0,0,0,14,0,0,2,9,0,2],
[0,14,0,0,14,14,0,0,14,14,14,14,14,14,0,14,14,0,14,14,0,4,0,0,0,4,14,0,14,14,0,0],
[0,12,10,0,10,1,12,12,8,12,12,10,12,1,12,14,8,12,8,10,14,13,14,12,12,12,12,15,10,10,10,10],
[0,14,14,0,14,0,2,0,14,7,14,14,0,2,14,7,0,14,14,14,4,0,1,14,14,1,14,0,14,14,0,14],
[0,9,0,0,7,7,0,9,9,7,9,7,9,7,9,7,7,7,9,7,0,7,7,0,0,7,9,7,7,7,7,0],
[0,7,0,0,7,7,0,11,7,7,5,7,7,7,11,7,7,7,7,7,0,9,7,0,0,9,5,7,7,7,7,0],
[0,0,0,0,0,11,0,14,2,0,14,0,14,11,0,14,2,0,2,0,14,15,14,14,14,0,14,13,0,2,0,0],[
0,2,4,2,6,2,2,9,2,0,2,5,9,2,2,0,2,0,2,4,0,0,0,0,0,2,2,0,3,14,0,4],
[0,0,0,0,0,0,2,0,0,9,0,0,0,14,0,9,0,0,0,0,0,0,15,0,0,15,0,0,0,0,0,0],
[0,11,0,0,2,14,0,2,4,2,3,2,0,14,9,2,14,2,2,2,0,0,0,2,2,0,1,0,2,0,2,0],
[0,4,12,14,14,2,14,12,5,14,14,10,12,14,12,0,14,15,5,12,0,0,0,0,0,12,12,0,12,14,13,12],
[0,14,14,14,7,0,14,14,0,4,12,0,14,2,14,0,1,0,14,7,0,14,0,14,14,14,14,14,14,15,0,14],
[0,0,8,0,12,8,8,14,12,12,12,10,0,8,12,12,12,12,12,12,8,12,0,0,8,12,12,14,10,12,12,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,14,14,2,0,14,0,0,0,0,0,0,0,0,0,14,14,2,0,2,0,0,6,0,0,0,0,4,0],
[0,0,1,11,2,2,6,14,14,0,14,2,0,2,2,0,14,0,14,2,3,0,12,9,4,0,14,0,2,14,0,14],
[0,12,9,14,0,6,9,6,6,14,6,12,8,6,12,14,8,0,6,0,3,0,14,4,1,14,6,0,12,8,0,6],
[0,0,12,12,2,2,12,2,4,2,4,0,2,2,12,2,2,2,4,2,0,0,0,2,2,0,4,0,2,2,2,12],
[0,6,8,10,0,0,10,2,0,0,0,4,2,0,8,0,0,0,2,14,0,2,0,2,6,10,0,2,4,2,0,8],
[0,12,9,13,14,0,0,0,0,14,0,2,0,0,2,14,0,14,0,14,11,14,0,7,10,2,0,0,2,0,14,14],
[0,14,0,2,2,14,0,14,12,2,14,4,14,14,4,4,14,4,12,2,14,4,14,14,14,0,14,4,4,2,4,0],
[0,14,4,2,6,6,2,0,6,4,4,6,0,6,4,4,6,4,6,6,0,4,12,0,0,2,6,4,6,2,4,4],
[0,0,1,3,14,8,8,14,8,2,12,14,0,8,0,2,8,14,6,0,13,2,0,7,12,0,12,2,14,6,14,8],
[0,14,0,0,0,6,0,4,4,0,2,0,4,6,0,0,4,14,4,4,0,0,0,0,14,0,4,0,0,4,14,2],[
0,2,10,10,14,0,10,0,0,0,0,12,0,0,14,0,14,14,4,14,0,0,0,0,2,10,0,0,14,2,14,8],
[0,0,0,0,2,2,0,0,0,2,0,2,0,2,0,2,2,2,0,2,0,0,4,0,0,0,0,0,2,2,2,0],[
0,4,14,13,4,4,15,6,6,0,6,4,6,4,4,0,4,4,6,4,0,0,2,13,11,2,6,0,4,6,4,12],
[0,0,2,2,14,2,2,0,2,0,2,14,0,2,14,0,2,0,2,14,0,0,0,0,0,2,2,0,14,2,14,2],[
0,2,7,6,2,2,3,2,2,0,2,2,2,2,2,0,2,0,2,2,3,0,2,8,3,12,2,0,2,0,0,0],
[0,12,4,4,6,4,4,4,4,4,4,6,4,4,4,6,4,6,4,6,0,0,14,0,0,4,4,0,6,4,6,4],[
0,0,2,2,2,0,2,0,2,2,2,2,0,2,2,2,2,2,2,2,0,0,14,0,0,2,2,0,2,2,2,2],
[0,0,12,12,12,8,12,14,14,14,14,0,14,10,10,12,14,12,12,12,0,12,4,0,0,12,14,12,12,12,12,12],
[0,0,6,6,4,2,6,14,0,14,4,4,14,0,4,0,0,4,0,2,0,0,0,0,0,2,0,0,4,0,4,6],
[0,14,2,5,14,12,5,0,14,14,14,14,14,12,0,14,14,0,14,14,0,4,0,7,7,8,14,0,14,14,0,4],
[0,14,15,1,6,12,10,0,12,12,0,6,0,12,8,12,12,8,12,6,5,14,0,7,4,8,0,0,6,14,6,10],
[0,14,12,14,14,4,14,0,14,14,14,14,0,4,14,14,0,14,14,14,4,0,4,14,14,14,14,0,14,14,0,12],
[0,2,2,0,0,0,0,2,2,0,2,0,2,0,2,0,0,0,2,0,0,0,0,2,2,2,2,0,0,0,0,2],
[0,0,6,5,0,0,3,4,0,0,14,14,0,0,0,0,0,0,0,0,0,2,0,9,9,12,14,0,14,0,0,6],
[0,0,2,1,0,2,3,14,2,0,14,0,14,2,0,0,2,0,2,0,14,0,14,5,5,0,14,0,0,2,0,0],
[0,4,6,4,6,0,4,0,2,0,2,6,0,0,6,0,0,0,2,4,0,0,0,0,0,4,2,0,6,0,0,6],
[0,2,3,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,11,0,0,8,11,2,0,0,0,0,0,6],
[0,2,2,2,4,12,2,2,2,2,2,4,2,12,2,2,12,2,0,4,0,0,0,2,2,2,2,0,4,14,2,2],[
0,4,6,8,10,2,8,12,12,14,14,4,12,14,6,14,14,14,12,10,0,14,0,0,0,6,12,14,6,14,12,6],
[0,14,14,14,14,6,14,14,2,4,12,0,14,6,14,0,6,0,2,14,0,14,0,14,14,12,14,14,14,2,0,14],
[0,14,5,0,10,12,3,0,0,10,14,8,0,12,10,10,0,10,0,10,13,10,0,10,13,10,14,12,8,0,10,10]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,12,14,0,12,14,12,12,14,14,10,12,12,12,0,14,0,12,0,0,0,0,0,0,10,12,0,12,14,10,12],
[0,4,3,15,4,10,10,10,12,0,12,4,2,10,4,0,10,4,12,4,3,0,4,11,6,4,12,0,4,12,4,0],
[0,14,13,2,0,6,15,2,0,0,0,0,2,6,0,0,2,0,0,0,5,2,0,6,3,4,0,2,0,0,2,10],
[0,4,8,6,2,2,6,0,2,0,2,10,0,2,8,0,2,0,2,2,0,0,0,0,0,6,2,0,2,14,0,8],
[0,10,11,15,10,8,4,14,12,10,12,6,0,8,8,10,12,10,12,10,13,10,0,7,6,10,12,12,6,12,10,14],
[0,4,1,5,10,4,8,0,4,10,0,10,0,4,10,10,4,10,4,10,11,8,2,7,10,10,0,0,10,4,10,6],
[0,14,12,12,12,0,12,14,2,12,12,14,14,2,12,12,2,14,2,12,0,12,0,14,14,12,14,12,12,12,14,12],
[0,2,0,0,2,10,0,2,12,2,4,2,2,10,0,2,10,2,12,2,0,0,0,2,2,0,12,0,2,10,2,0],[
0,0,4,6,0,0,6,14,0,0,12,0,14,0,4,0,0,0,0,0,0,2,0,0,0,0,12,0,0,0,0,14],
[0,0,4,4,4,0,4,12,14,14,12,2,12,14,4,0,14,4,14,14,0,0,0,0,0,0,12,0,4,14,4,4],
[0,0,14,14,12,10,14,0,0,14,14,10,0,12,10,12,0,12,10,12,0,12,4,0,0,14,0,12,10,4,12,14],
[0,0,0,0,0,8,0,0,2,0,2,0,0,8,0,0,8,0,2,0,0,0,12,0,0,0,2,0,0,2,0,0],
[0,2,7,10,2,14,7,10,10,0,10,2,10,14,2,0,10,0,10,2,3,0,12,0,3,0,10,0,2,10,0,2],
[0,12,10,10,12,4,10,4,4,2,4,12,4,4,10,2,4,2,4,12,0,0,0,0,0,10,4,0,12,4,10,10],
[0,0,10,1,0,0,3,2,2,0,2,0,2,0,0,0,0,0,2,0,0,0,0,9,9,6,2,0,0,0,0,0],
[0,0,14,14,10,2,14,0,2,2,2,10,0,2,10,10,2,10,2,10,0,0,0,0,0,14,2,0,10,2,10,14],
[0,0,0,0,2,8,0,0,0,2,0,2,0,0,0,2,0,2,0,2,0,0,4,0,0,0,0,0,2,0,2,0],[
0,2,12,12,0,2,12,0,14,0,0,10,0,2,0,0,14,0,14,14,0,0,0,0,2,12,0,0,0,14,0,10],
[0,14,14,14,12,4,14,4,4,0,14,14,4,4,14,0,4,12,2,12,0,0,0,0,14,14,4,0,14,2,12,0],
[0,12,6,9,10,8,7,12,8,0,12,10,12,8,12,0,8,12,8,10,14,10,14,5,5,12,12,0,10,10,10,8],
[0,14,4,14,14,14,4,0,14,12,14,14,14,14,0,12,14,0,14,14,0,14,0,14,14,4,14,14,14,14,0,4],
[0,0,1,15,12,8,12,10,10,12,10,8,12,8,8,12,12,12,10,12,15,14,10,9,6,8,10,0,8,12,12,12],
[0,0,8,4,2,0,4,0,0,0,0,2,0,0,8,0,0,0,0,2,0,0,0,0,0,6,0,0,2,14,0,8],
[0,14,2,1,12,12,15,10,12,0,0,12,0,12,14,0,12,12,10,14,0,0,0,9,7,0,0,0,12,10,12,4],
[0,6,7,4,0,10,9,10,10,0,10,4,10,10,4,0,10,0,10,0,3,0,8,2,5,4,10,0,4,10,0,10],
[0,14,10,10,12,0,10,2,2,2,2,12,2,0,10,2,0,2,2,4,0,0,0,2,2,14,2,0,12,0,2,10],
[0,0,2,15,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,7,7,6,0,0,0,0,0,0],
[0,0,6,4,6,8,4,0,2,4,2,6,0,8,6,4,8,4,10,6,0,4,12,0,0,4,2,4,6,10,4,6],
[0,0,0,0,12,14,2,0,0,0,0,0,0,4,0,0,4,14,0,12,2,0,2,0,0,6,0,0,0,0,14,0],
[0,14,12,14,0,14,12,14,10,14,14,0,14,14,0,4,12,4,10,0,14,4,14,14,14,12,14,4,0,12,2,12],
[0,0,1,12,2,0,15,2,0,2,0,6,2,0,6,2,0,2,2,0,13,4,0,10,15,6,0,4,6,2,2,4]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,2,0,8,2,0,0,0,2,0,0,8,2,0,0,0,0,0,14,0,14,0,0,10,0,0,0,0,4,2],
[0,6,8,0,0,14,8,12,14,0,14,0,0,14,0,0,14,0,14,0,8,2,8,0,8,0,14,0,0,0,0,0],
[0,2,8,0,10,14,8,10,10,8,10,6,10,14,6,8,10,8,8,10,8,8,2,0,8,6,10,8,6,8,10,0],
[0,4,10,10,12,0,10,0,0,0,0,10,0,0,10,14,0,14,0,12,0,0,0,0,0,10,0,0,14,0,14,10],
[0,2,14,14,0,0,14,0,0,14,0,8,0,0,6,0,0,0,14,0,0,0,0,0,4,14,0,0,8,14,0,14],
[0,10,8,0,0,2,8,4,2,0,2,0,2,2,0,0,2,0,2,0,8,14,8,0,8,0,2,2,0,0,0,0],
[0,0,10,8,14,2,10,14,2,6,14,0,0,2,14,6,2,14,2,14,0,8,0,0,0,10,14,8,14,6,14,10],
[0,0,0,0,0,6,0,0,2,0,0,0,0,4,0,0,4,0,2,0,0,0,12,0,0,0,4,0,0,4,0,0],[
0,0,14,14,14,0,14,8,2,2,10,14,8,2,14,2,2,14,2,12,0,2,0,0,0,14,10,0,14,2,14,2],
[0,0,2,2,2,0,2,8,14,14,6,2,8,14,2,14,14,2,14,6,0,14,0,0,0,2,6,0,2,14,2,0],[
0,14,2,2,0,0,2,0,0,2,0,8,0,0,10,0,0,0,4,0,0,0,0,0,14,2,0,0,8,2,0,2],
[0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,2,4,0,4,0,2,6,0,0,6,0,6,0,0,0,0,4,0,0,4,0,0,6,0,0],[0,0,14,14,14,0,14,0,0,14,0,14,0,0,14,14,0,0,
0,14,2,0,2,0,0,14,0,0,14,0,12,14],[0,8,14,10,14,0,10,0,0,0,0,14,0,0,12,0,0,0,0,0,0,0,0,0,0,10,0,0,14,0,0,10],
[0,12,6,6,4,0,6,0,0,0,0,6,0,0,6,4,0,2,0,4,0,0,0,0,0,6,0,0,4,0,2,6],[0,
0,0,0,0,10,0,0,14,0,0,0,0,14,0,0,12,0,14,0,0,0,4,0,0,0,14,0,0,12,0,0],
[0,2,12,12,12,2,14,0,8,10,0,0,0,2,12,12,10,12,8,12,0,12,0,0,2,14,0,12,12,10,12,12],
[0,14,14,14,6,0,14,2,2,0,6,14,2,2,14,0,2,8,2,6,14,0,14,14,14,10,2,0,14,2,8,0],
[0,0,0,0,0,14,0,14,0,0,0,0,0,14,0,0,14,0,0,14,0,4,0,0,0,14,0,0,0,0,0,0],
[0,0,6,10,2,14,6,2,14,10,2,0,0,14,2,10,14,2,14,2,0,8,0,0,0,6,2,8,2,12,2,6],[
0,0,14,14,0,8,14,0,0,0,14,0,0,8,14,0,0,0,0,0,4,0,2,0,0,6,0,0,0,0,14,14],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],
[0,0,0,0,0,2,0,4,0,0,0,0,0,2,0,0,2,0,0,2,0,14,0,0,0,2,0,0,0,0,0,0],[0,14,0,0,0,14,0,14,14,0,14,0,14,14,0,0,14,0,
14,0,12,14,12,14,14,0,14,14,0,14,2,0],[0,8,4,6,4,0,6,0,0,0,0,2,0,0,4,0,0,0,0,0,0,0,0,0,0,6,0,0,2,0,0,6],
[0,0,0,14,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0],[0,0,0,
0,0,10,0,14,14,0,12,0,14,10,0,0,10,0,10,0,0,0,0,14,0,0,12,0,0,10,0,0],
[0,2,2,2,10,2,2,14,14,0,12,2,14,14,2,0,14,8,14,10,2,0,2,2,2,6,14,0,2,14,8,0],[
0,14,4,4,4,14,2,0,8,8,0,2,0,14,4,4,6,4,8,4,0,4,0,0,14,2,0,4,4,6,4,4],
[0,0,8,0,6,2,8,6,6,8,6,10,6,2,10,8,6,8,8,6,8,8,0,0,8,10,6,8,10,8,6,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,1,4,0,0,0,2,0,0,3,2,0,2,0,0,0,2,9,8,0,0,4,0,9,0,0,6,0],
[0,0,0,0,10,8,0,8,10,10,10,14,12,8,14,10,8,10,10,10,0,10,2,0,0,12,10,10,14,10,10,0],
[0,9,0,0,13,15,0,15,15,13,13,9,1,15,9,13,15,13,13,13,0,13,11,0,0,11,13,15,9,13,15,0],
[0,0,14,12,7,2,12,4,4,2,4,0,4,2,14,2,11,8,4,9,0,0,14,0,0,12,4,0,4,11,10,14],
[0,9,12,12,14,14,12,0,14,14,7,12,0,14,13,0,14,14,0,12,0,0,0,0,6,12,7,0,14,0,14,10],
[0,5,0,0,11,1,0,13,13,11,13,11,13,1,11,11,13,11,13,11,0,9,1,0,0,11,13,13,11,11,11,0],
[0,12,6,8,10,12,6,12,12,11,12,12,14,12,10,13,12,12,12,10,14,14,7,12,12,15,12,0,10,2,10,6],
[0,2,2,2,2,6,2,2,11,0,4,2,2,6,2,0,12,9,13,2,0,0,12,2,2,2,8,0,2,14,9,2],
[0,14,14,14,12,2,14,15,2,0,0,5,1,4,14,0,2,12,0,14,0,2,0,0,14,14,2,0,5,0,12,4],
[0,7,0,0,0,14,0,14,12,0,11,0,0,12,9,0,12,0,10,6,0,0,0,0,14,0,13,2,0,10,0,2],
[0,8,4,4,0,0,4,9,0,2,0,15,9,0,4,0,0,0,6,14,0,0,0,0,2,6,0,0,1,4,0,2],
[0,2,2,2,2,9,2,0,2,2,2,2,0,7,2,2,4,2,2,2,0,9,0,0,0,8,2,9,2,2,2,2],[0,2,0,0,0,4,0,11,6,0,14,9,9,4,0,0,4,0,6,0,
0,0,0,6,2,0,12,0,9,6,0,0],[0,0,14,14,0,4,14,0,4,7,0,0,0,4,14,5,4,2,4,0,0,8,9,0,0,7,0,6,0,4,14,14],
[0,1,2,12,2,0,12,0,0,0,9,10,0,0,5,0,0,0,0,2,0,0,0,0,0,12,9,0,8,12,0,14],
[0,12,4,4,12,0,4,0,9,2,0,6,0,0,4,6,0,9,9,14,0,0,0,0,0,8,0,0,6,0,11,4],
[0,14,4,4,13,14,4,0,8,4,2,4,0,2,4,4,5,4,10,13,0,4,0,0,0,4,2,4,4,7,4,4],
[0,2,12,12,12,2,14,0,1,14,14,2,0,4,12,12,4,5,15,12,0,12,0,0,2,12,0,12,12,2,5,12],
[0,2,10,10,11,0,10,14,14,12,4,8,14,14,10,14,7,14,14,9,14,14,14,14,14,6,14,14,10,7,12,12],
[0,14,0,0,0,14,0,0,14,0,14,14,14,14,2,0,14,0,14,14,0,6,0,0,0,0,14,0,14,0,0,0],
[0,14,0,6,14,3,0,0,10,0,14,14,14,3,0,2,10,2,10,14,14,15,14,14,14,0,14,1,0,12,0,0],
[0,0,14,14,14,0,0,0,14,7,14,14,0,2,14,7,2,14,14,14,6,0,9,0,0,1,0,0,14,14,0,14],
[0,9,0,0,9,9,0,9,9,7,9,9,9,9,11,7,9,7,9,9,0,7,7,0,0,9,9,7,9,9,7,0],
[0,7,0,0,7,7,0,13,7,7,7,7,7,7,9,7,9,7,7,9,0,9,7,0,0,13,7,7,7,7,7,0],
[0,14,4,4,0,7,4,14,14,8,14,0,14,7,0,6,14,0,14,0,12,5,12,14,14,4,14,3,0,14,0,4],
[0,0,6,4,8,2,4,9,2,2,2,13,9,2,12,2,2,2,2,4,0,0,2,0,0,4,2,0,11,0,2,6],
[0,0,0,14,0,8,2,0,0,9,0,0,0,6,0,9,0,0,0,0,0,0,1,0,0,5,0,0,0,0,0,0],
[0,11,2,2,4,14,2,10,4,0,9,4,8,14,11,0,14,4,0,4,0,0,0,2,2,2,7,0,4,0,4,2],[
0,0,4,4,2,4,4,12,5,14,14,0,12,14,2,0,14,1,5,0,2,0,2,0,0,4,12,0,2,14,15,2],
[0,14,14,0,7,10,14,14,14,6,12,0,14,12,14,0,13,0,12,7,0,0,4,0,14,14,14,0,14,11,0,14],
[0,8,0,0,12,6,0,10,10,12,10,12,12,6,12,12,10,14,12,12,0,14,8,0,0,12,10,0,12,12,12,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,0,0,2,14,2,4,14,12,6,0,4,14,2,14,14,14,14,2,2,0,2,2,2,8,4,0,2,14,4,0],
[0,0,15,13,0,0,8,12,0,0,0,0,0,0,0,0,0,0,0,0,3,0,10,9,4,2,0,0,0,2,0,12],
[0,0,13,14,8,0,11,8,14,0,8,2,10,0,0,0,0,6,14,8,5,0,0,8,5,0,8,0,2,14,8,10],[
0,0,14,14,0,2,14,0,0,0,0,12,0,2,14,0,2,0,0,0,0,0,14,0,0,14,0,0,0,0,0,14],
[0,4,12,13,12,0,15,12,14,14,14,2,14,0,2,14,14,12,0,10,0,14,0,5,11,8,14,0,2,0,12,10],
[0,10,7,11,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,11,12,0,7,10,0,0,0,0,0,0,12],
[0,14,6,6,6,14,4,4,4,6,2,14,4,0,12,6,0,6,4,6,14,6,14,14,14,4,4,6,12,6,6,6],
[0,10,14,14,14,2,14,0,2,0,14,14,0,2,14,0,2,0,2,14,0,0,10,0,0,14,2,0,14,2,0,14],
[0,0,7,14,2,0,11,0,10,8,0,2,0,0,2,8,10,2,8,4,3,8,0,6,1,4,0,6,2,8,2,8],
[0,14,6,6,4,14,6,6,6,4,6,2,6,12,6,6,6,6,6,10,0,6,0,0,14,8,6,6,4,6,6,8],
[0,2,6,6,12,14,6,0,14,4,12,12,0,0,12,2,0,12,4,12,0,2,0,0,2,12,14,2,12,4,12,4],
[0,6,14,14,14,0,14,0,0,14,0,14,0,0,14,14,0,14,0,14,0,0,6,0,0,14,0,0,14,14,14,14],
[0,14,0,2,0,2,2,2,2,0,2,0,2,2,0,0,2,0,2,0,0,0,0,2,14,0,2,0,0,4,0,0],
[0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0],
[0,0,1,3,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,13,0,6,7,12,14,0,0,0,14,0,0],
[0,10,2,2,2,0,2,0,0,14,0,2,0,0,2,2,0,2,0,2,0,0,10,0,0,2,0,0,2,14,2,2],[
0,14,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,10,10,8,2,10,10,10,12,10,14,10,4,10,10,10,10,10,6,0,10,0,0,2,8,10,10,8,10,10,8],
[0,14,10,10,4,2,10,0,14,12,4,4,0,0,4,14,0,4,12,4,0,14,0,0,14,4,14,14,4,12,4,12],
[0,0,6,7,2,12,5,2,4,4,2,0,0,12,2,4,2,4,4,2,14,6,14,9,9,8,2,0,0,4,2,8],
[0,0,3,2,8,0,1,8,2,0,8,14,6,0,0,0,0,10,2,8,11,0,0,8,11,12,8,0,14,2,8,6],
[0,4,14,13,2,8,15,2,0,0,2,4,4,8,2,0,2,0,0,2,6,14,6,11,11,12,2,0,4,0,2,12],
[0,14,0,14,0,14,14,14,14,0,14,0,14,14,0,0,14,0,14,0,0,0,0,14,14,0,14,0,0,12,0,0],
[0,12,4,3,4,0,1,4,2,2,2,14,14,0,14,2,2,4,0,6,0,2,0,7,5,8,2,0,14,0,4,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,12,0,0,0,0,0,0,0,0,0],
[0,6,2,2,2,14,2,0,14,0,14,2,0,14,2,0,14,0,14,14,0,0,6,0,0,2,14,0,2,14,0,2],[
0,6,9,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,9,6,0,0,0,0,0,0,4],
[0,0,2,2,0,14,2,0,0,0,0,0,0,14,2,0,14,0,12,0,0,0,2,0,0,2,0,0,0,0,0,2],
[0,2,10,10,10,2,12,12,12,10,14,2,12,12,4,10,12,10,12,10,2,10,2,2,2,12,12,10,4,10,10,10],
[0,14,0,0,14,2,14,12,2,4,10,0,12,2,14,14,2,14,2,14,14,0,14,14,14,8,12,0,14,2,12,0],
[0,0,5,2,14,0,5,0,6,8,0,14,0,0,10,8,6,14,8,12,13,8,0,10,15,12,0,10,14,8,14,8]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14,5,10,2,10,7,2,2,0,4,14,2,10,0,0,2,0,0,2,1,0,14,4,15,4,2,0,14,0,2,0],
[0,12,13,9,14,2,4,0,2,0,2,14,0,2,14,0,2,0,2,14,3,4,12,9,4,14,2,0,14,4,0,10],
[0,14,5,8,14,0,3,12,12,10,12,6,12,0,8,12,12,12,10,14,5,12,0,8,3,8,12,12,6,8,14,2],
[0,2,0,0,0,14,0,14,14,4,14,0,14,14,0,0,14,0,14,0,0,0,0,14,14,0,14,0,0,14,0,0],
[0,2,12,12,12,0,14,0,0,10,0,14,0,0,0,12,12,12,14,12,0,12,0,0,2,14,0,12,0,14,12,12],
[0,12,9,13,2,0,0,4,0,2,0,2,0,0,2,2,0,2,0,2,11,0,12,7,10,2,0,0,2,14,2,14],[
0,0,0,1,14,0,5,14,2,2,14,0,0,0,14,2,0,14,2,12,0,2,0,7,7,8,14,4,14,2,14,14],
[0,0,0,2,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,2,0,0,0,0,0,0],[
0,14,14,14,14,0,14,6,2,2,4,14,6,2,14,2,2,10,2,12,14,2,14,14,14,10,6,0,14,2,10,0],
[0,0,4,15,2,2,1,2,14,14,2,2,4,0,2,14,0,2,14,4,0,14,0,7,7,2,2,0,2,14,2,0],[
0,2,11,8,2,0,13,4,4,6,4,10,4,0,12,4,4,4,6,2,11,4,0,12,13,8,4,4,10,8,2,14],
[0,0,2,8,0,14,4,0,0,0,0,0,0,14,2,0,14,0,0,0,0,0,4,0,0,2,0,0,0,0,0,2],[
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,12,0,0,0,0,0,0,2,0,0],
[0,4,3,7,2,14,12,0,14,0,14,2,0,14,2,0,14,0,14,2,1,0,4,7,12,2,14,0,2,12,0,6],[
0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,14,0,0],
[0,2,8,8,12,4,10,14,6,10,14,14,0,4,12,12,8,12,6,12,0,8,0,0,2,10,14,8,12,6,12,8],
[0,14,0,0,2,0,0,2,2,0,4,14,2,2,0,0,2,4,2,2,14,0,14,14,14,8,2,0,14,2,2,2],
[0,0,0,1,14,14,15,14,2,2,14,14,0,0,14,2,0,14,2,12,0,2,0,9,9,14,14,0,14,2,14,0],
[0,14,8,8,4,12,6,2,10,6,2,2,0,12,4,8,12,4,10,4,0,8,0,0,14,6,2,8,4,10,4,8],[
0,2,0,0,14,0,0,14,14,0,12,2,14,2,0,0,14,0,14,14,2,0,2,2,2,8,14,0,2,14,14,14],
[0,0,14,12,0,2,12,0,0,0,0,0,0,2,14,0,2,0,0,0,0,0,0,0,0,14,0,0,0,0,0,14],[
0,0,0,15,2,0,15,2,14,14,2,0,0,0,2,14,0,2,14,4,0,14,0,9,9,8,2,0,2,14,2,2],
[0,14,0,0,0,2,0,2,2,0,2,0,2,2,0,0,2,0,2,0,0,0,0,2,2,0,2,0,0,2,4,0],[
0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,14,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,14,0,0,0,4,0,0],[
0,4,7,3,14,0,0,0,0,14,0,14,0,0,14,14,0,14,0,14,5,0,4,9,10,14,0,0,14,2,14,2],
[0,2,2,2,6,0,2,10,14,14,12,2,10,14,2,14,14,6,14,4,2,14,2,2,2,6,14,0,2,14,6,0],[
0,14,4,4,4,0,2,0,4,6,0,2,0,0,0,4,4,4,2,4,0,4,0,0,14,2,0,4,4,2,4,4],
[0,14,7,2,10,2,5,10,10,12,8,14,10,2,12,12,10,12,12,10,11,12,14,8,13,12,10,12,14,12,10,12]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,2,12,0,0,0,0,0,0,0,14,0,0,0,0,0,2,0,0,0,0,0,14,0,0,0,0,12,0],
[0,0,15,11,0,6,6,4,6,0,6,0,14,6,0,0,6,0,6,0,3,0,2,7,2,0,6,0,0,6,0,12],
[0,0,15,2,2,4,13,2,2,2,2,2,2,4,2,2,2,2,2,2,3,2,14,8,5,2,2,2,2,2,2,12],
[0,2,4,4,14,0,4,0,0,0,0,4,0,0,4,0,0,0,0,14,0,0,0,0,0,4,0,0,14,0,0,4],
[0,12,3,8,14,0,5,0,0,14,0,12,0,0,12,14,0,14,0,14,3,14,0,6,13,14,0,14,12,0,14,14],
[0,2,15,3,8,0,6,0,0,8,0,8,0,0,8,8,0,8,0,8,11,6,2,7,10,8,0,0,8,0,8,4],
[0,0,14,14,14,0,14,0,2,10,0,14,0,0,14,12,0,14,2,14,0,14,0,0,0,14,0,14,14,12,14,14],
[0,0,0,0,0,12,0,0,10,0,0,0,0,12,0,0,12,0,10,0,0,0,0,0,0,0,10,0,0,10,0,0],[
0,0,10,11,0,0,13,12,0,0,14,0,14,0,0,0,0,0,0,0,0,0,0,7,7,14,14,0,0,0,0,4],
[0,0,2,2,2,14,2,14,14,0,10,2,14,14,2,0,14,2,14,14,0,0,0,0,0,2,12,0,2,14,2,2],[
0,0,2,2,0,14,2,0,0,0,0,12,0,14,0,0,0,0,12,0,0,0,0,0,0,2,0,0,14,4,0,2],
[0,0,0,0,0,8,0,0,0,0,0,0,0,8,0,0,8,0,0,0,0,0,14,0,0,0,0,0,0,0,0,0],
[0,0,1,5,0,10,10,10,10,0,10,0,10,10,0,0,10,0,10,0,13,0,14,1,12,0,10,0,0,10,0,4],
[0,0,6,6,6,0,6,0,0,14,0,6,0,0,6,14,0,14,0,6,0,0,0,0,0,6,0,0,6,0,4,6],[
0,14,0,8,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,6],
[0,0,10,10,10,0,10,0,0,0,0,10,0,0,10,10,0,10,0,10,0,0,0,0,0,10,0,0,10,0,10,10],[
0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,14,0,0],
[0,0,14,14,0,2,14,0,14,0,0,12,0,2,0,0,0,0,12,0,0,0,0,0,0,14,0,0,0,12,0,14],
[0,0,14,14,12,2,14,2,2,0,14,14,2,2,14,0,2,14,2,10,0,0,0,0,0,14,2,0,14,2,14,14],
[0,0,12,11,0,0,11,0,0,2,0,0,0,0,0,2,0,0,0,0,0,12,0,9,9,0,0,0,0,0,0,14],[
0,0,4,13,0,0,3,0,0,14,0,0,0,0,0,14,0,0,0,0,0,12,0,7,7,0,0,14,0,0,0,2],
[0,2,3,0,0,14,5,0,0,0,0,0,0,14,0,0,0,0,0,0,7,0,12,10,13,14,0,0,0,0,0,6],[
0,0,8,8,0,0,8,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,8],
[0,0,4,5,0,0,3,12,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,9,9,2,2,0,0,0,0,4],[
0,6,9,5,0,8,2,8,8,0,8,0,8,8,0,0,8,0,8,0,11,0,6,1,14,0,8,0,0,8,0,4],
[0,14,12,12,10,0,12,0,0,0,0,10,0,0,12,0,0,0,0,0,0,0,0,0,0,12,0,0,10,0,0,12],[
0,0,0,14,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,0,0,8,0,0,0,0,0,0],
[0,0,0,0,0,4,0,0,14,0,14,0,0,4,0,0,4,0,4,0,0,0,0,0,0,0,14,0,0,6,0,0],
[0,0,0,0,14,12,0,0,0,0,0,0,0,0,0,0,0,14,0,14,0,0,0,0,0,2,0,0,0,0,12,0],
[0,0,2,2,2,0,2,0,14,14,0,2,0,0,2,2,14,2,14,2,0,2,0,0,0,2,0,2,2,12,2,2],[
0,12,13,8,2,0,11,0,0,2,0,4,0,0,2,2,0,2,0,2,13,2,0,8,11,2,0,2,4,0,2,2]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,12,13,12,14,15,12,14,14,14,2,14,14,2,14,14,14,14,10,2,14,2,9,9,2,14,0,2,14,4,10],
[0,0,15,11,0,12,6,12,10,0,10,0,0,12,0,0,12,0,12,0,3,0,0,9,4,0,10,0,0,12,0,12],
[0,0,11,14,0,8,9,0,0,0,0,0,0,10,14,0,0,0,0,14,5,0,0,8,5,14,0,0,0,0,0,6],
[0,10,8,10,0,0,10,0,0,0,0,12,0,0,8,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,10],
[0,8,6,6,6,0,6,6,6,6,4,6,6,2,6,6,6,6,8,6,14,6,14,2,8,6,6,6,6,8,6,6],
[0,0,1,5,10,0,8,0,0,10,0,10,0,0,10,10,0,10,0,10,11,12,0,7,10,10,0,0,10,0,12,6],
[0,0,5,10,0,0,5,0,10,0,0,0,0,0,0,0,12,0,8,0,3,0,0,6,1,14,0,0,0,0,0,0],[
0,0,0,0,0,6,0,14,6,0,2,0,14,6,0,0,6,0,6,0,0,0,0,14,0,0,6,0,0,6,0,0],
[0,0,0,12,0,0,14,0,0,14,0,14,0,0,0,0,0,0,0,2,0,0,0,0,0,4,0,0,0,0,0,6],[
0,0,5,2,12,0,7,0,0,0,0,0,0,0,2,0,0,10,0,2,11,0,0,8,11,14,0,0,0,0,8,10],
[0,2,14,13,12,2,15,14,14,12,14,12,0,2,12,12,12,12,4,12,0,10,0,7,9,12,14,12,12,14,12,12],
[0,0,1,5,0,4,10,0,14,0,0,0,0,4,0,0,4,0,14,0,13,0,0,7,12,0,14,0,0,0,0,4],
[0,8,0,0,0,8,0,8,8,0,8,0,8,8,0,0,8,0,8,0,0,2,6,8,4,0,8,0,0,10,0,0],
[0,12,12,14,10,0,14,0,0,0,0,12,0,0,12,0,0,0,0,10,0,0,0,0,0,12,0,0,10,0,12,12],[
0,0,0,8,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,12],
[0,0,8,8,8,0,8,0,0,4,0,8,0,0,8,8,0,8,0,8,2,0,2,0,0,8,0,0,8,14,8,8],
[0,0,0,2,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0],
[0,0,2,2,14,0,2,0,0,2,0,4,0,0,12,0,0,0,0,14,14,0,14,0,0,2,0,0,14,0,14,2],[
0,0,0,14,0,4,0,8,0,0,2,0,10,2,0,0,2,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0],
[0,14,2,3,4,14,1,2,14,12,2,4,0,14,4,14,14,4,12,4,0,6,0,9,7,4,2,0,4,10,4,4],
[0,0,10,2,0,12,12,0,0,0,14,0,0,14,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8],
[0,12,2,2,6,4,2,4,4,2,4,0,4,4,2,4,4,4,4,6,6,4,6,14,12,2,4,4,2,4,6,2],
[0,0,4,2,14,0,2,0,0,0,0,14,0,0,4,0,0,0,0,0,0,0,0,0,0,4,0,0,14,0,0,4],
[0,14,4,3,14,2,1,4,2,2,10,14,14,2,14,2,2,14,2,14,14,2,14,7,7,14,12,0,14,2,12,6],
[0,0,0,0,0,10,0,12,10,0,10,0,10,10,0,0,10,0,10,0,12,0,0,10,10,0,10,0,0,10,0,0],
[0,0,15,11,6,0,8,0,0,0,0,6,0,0,6,14,0,14,0,2,5,0,0,9,6,6,0,0,6,0,14,10],
[0,0,0,2,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0],[0,0,0,0,0,10,0,0,0,0,0,0,0,8,0,0,8,0,12,0,
0,0,12,0,0,0,0,0,0,10,0,0],[0,14,0,0,0,6,0,0,0,0,2,0,0,0,0,0,0,0,14,0,0,0,0,0,14,10,0,0,0,14,0,0],
[0,0,12,12,0,0,12,0,0,2,0,2,0,0,0,12,0,0,0,14,0,8,0,0,0,12,0,10,0,0,0,10],
[0,0,11,6,0,0,11,0,0,0,0,8,0,0,12,0,0,0,0,0,13,0,0,10,15,2,0,0,10,0,0,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,8,8,14,14,8,12,12,14,14,4,12,14,4,0,14,0,
12,12,2,0,2,0,0,6,12,0,4,14,8,6],[0,2,1,13,2,8,8,12,10,0,10,2,2,8,2,0,8,0,10,2,3,0,2,11,6,2,10,0,2,10,0,14],
[0,14,11,14,14,6,11,0,12,14,14,14,0,8,14,14,14,14,12,14,5,0,0,6,3,0,0,0,14,14,0,8],
[0,12,15,2,4,4,15,2,4,2,4,14,2,4,10,2,4,2,4,4,3,0,4,8,3,8,4,0,4,2,2,10],
[0,8,6,6,6,10,6,14,14,4,14,4,0,10,6,4,14,8,0,6,14,6,14,0,8,6,14,6,4,0,6,6],
[0,2,3,7,8,0,10,0,0,8,0,8,0,0,8,8,0,8,0,8,11,10,0,7,10,12,0,0,8,0,8,8],
[0,14,12,14,12,6,12,12,6,14,12,14,12,8,12,14,8,14,4,12,0,14,4,0,14,12,12,14,12,14,14,12],
[0,2,12,11,4,10,13,2,12,0,6,4,2,10,2,0,10,4,12,4,0,0,0,9,9,0,12,0,4,10,4,10],
[0,0,2,0,0,14,2,0,0,0,14,0,0,14,2,0,2,0,0,2,0,2,0,0,0,8,14,0,0,0,0,10],
[0,2,6,6,6,14,6,12,12,12,12,4,12,12,6,12,12,6,12,14,14,12,14,14,14,2,12,12,6,12,4,8],
[0,2,14,14,12,6,0,0,0,14,14,12,0,6,12,12,0,12,8,12,0,12,0,0,2,12,0,12,12,0,12,14],
[0,12,2,2,4,10,2,0,2,4,2,4,0,10,2,4,10,4,2,4,0,4,14,0,0,2,2,4,4,2,4,2],
[0,4,4,2,0,8,2,10,10,0,10,4,10,8,4,0,8,0,10,0,0,0,6,10,4,2,10,0,4,10,0,4],
[0,12,8,8,10,2,8,0,2,2,2,10,0,2,8,2,2,2,2,10,0,0,0,0,0,12,2,0,10,2,12,8],[
0,2,2,8,2,2,8,2,2,0,2,2,2,2,2,0,2,0,2,2,0,0,0,2,2,8,2,0,2,2,0,12],
[0,0,10,9,10,4,11,0,4,4,0,10,0,4,8,10,4,10,4,10,0,0,0,7,7,8,0,0,10,4,10,8],[
0,4,5,2,2,12,7,0,2,2,2,2,0,2,2,2,2,2,2,2,11,0,10,8,11,2,2,0,2,2,2,8],
[0,2,6,8,0,2,8,0,0,2,0,8,0,2,0,0,0,0,0,14,0,0,0,0,2,10,0,0,0,0,0,6],
[0,0,1,5,0,12,10,8,10,2,2,0,10,10,0,2,10,0,8,0,13,2,0,7,12,0,10,4,0,8,0,6],
[0,14,2,5,2,10,3,0,10,12,14,4,14,10,6,14,10,4,10,2,14,8,14,7,7,6,14,0,6,12,4,4],
[0,14,8,2,0,14,10,0,14,14,14,12,14,14,14,14,14,0,14,14,0,0,0,14,14,10,14,0,12,0,0,6],
[0,12,10,12,14,4,12,4,6,14,2,10,4,4,10,14,6,14,4,14,8,14,8,14,12,12,2,0,10,4,0,10],
[0,0,10,6,2,14,6,0,0,0,0,2,0,14,10,0,14,0,0,2,0,0,0,0,0,8,0,0,2,14,0,10],
[0,14,4,3,12,6,1,8,4,0,12,12,0,8,14,0,4,12,4,14,0,2,0,9,7,0,14,0,12,4,12,6],
[0,14,0,0,0,12,0,8,8,0,8,0,8,12,0,0,8,0,8,0,10,0,10,8,8,0,8,0,0,6,0,0],[
0,14,10,8,12,2,8,4,4,2,4,12,4,2,10,2,2,2,4,6,0,0,12,0,0,8,4,0,12,2,2,10],
[0,0,0,2,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0],[
0,2,4,4,4,10,4,2,4,2,4,4,2,10,4,2,10,2,14,4,0,0,12,2,2,4,4,0,4,12,2,4],
[0,0,14,0,14,10,0,0,0,0,2,0,0,2,2,0,2,0,0,14,2,0,2,0,0,10,0,0,0,0,0,14],[
0,14,13,11,8,0,6,0,14,2,0,10,2,0,8,10,0,10,14,8,5,8,0,7,4,4,0,10,8,0,8,8],
[0,0,5,0,14,14,3,0,14,0,14,6,0,14,10,2,14,14,0,14,13,2,0,10,15,10,14,2,8,0,14,8]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,14,0,0,0,0,0,2,0,2,0,0,2,0,0,2,0,0,0,2,0,2,2,0,2,0,0,0,0,0,14],
[0,0,5,15,6,2,10,2,4,4,4,6,0,2,6,4,2,4,4,6,3,4,14,9,4,4,4,4,6,4,4,2],
[0,2,7,12,14,14,7,12,12,14,10,10,12,14,10,0,14,14,12,14,3,0,14,6,3,12,10,0,12,14,0,4],
[0,2,10,9,0,0,11,2,2,0,2,2,2,0,0,0,0,0,2,0,0,0,14,9,9,14,2,0,0,0,0,8],
[0,0,0,2,12,14,4,0,14,14,14,14,0,14,0,14,0,12,0,12,0,0,0,0,0,2,14,0,14,0,12,0],
[0,14,11,15,4,4,2,4,4,4,4,4,4,4,4,4,4,4,4,4,11,2,0,7,10,4,4,0,4,4,4,0],[
0,14,14,14,2,0,12,0,0,0,0,2,0,0,0,2,0,2,0,0,0,2,0,14,14,12,0,2,0,0,2,12],
[0,4,9,12,4,6,9,2,2,2,4,4,2,6,4,2,2,2,2,4,3,0,14,8,3,2,2,0,4,0,2,4],
[0,12,12,12,10,10,12,10,8,14,10,10,12,10,12,14,8,12,8,12,14,0,14,12,12,12,10,14,10,8,10,12],
[0,0,2,2,2,6,4,2,2,2,0,2,2,4,2,2,6,2,2,2,0,2,0,0,0,2,2,2,2,2,2,4],
[0,0,10,10,12,14,10,14,14,0,14,10,14,14,12,14,14,0,14,12,14,14,14,14,0,12,14,14,12,2,14,10],
[0,2,0,0,2,14,0,0,2,2,2,2,0,14,0,2,14,2,2,2,0,0,2,0,0,0,2,0,2,2,2,0],
[0,2,2,2,2,4,2,0,4,0,0,2,0,4,2,0,4,0,4,2,0,0,0,0,2,2,0,0,2,6,0,2],
[0,14,2,2,4,2,2,0,2,0,2,4,0,2,2,0,2,0,2,4,0,0,0,0,0,2,2,0,4,14,2,2],
[0,0,0,0,0,14,0,0,0,0,0,0,0,14,0,0,14,0,0,0,0,0,14,0,0,0,0,0,0,14,0,2],[
0,14,7,4,0,2,9,0,2,2,2,4,0,2,4,0,2,0,2,0,11,0,2,8,11,4,2,0,4,2,0,10],
[0,14,0,15,0,2,1,0,0,0,0,0,0,0,14,0,0,0,0,0,0,0,0,7,7,14,0,0,0,0,0,14],
[0,2,13,1,12,12,6,0,14,14,14,12,2,12,12,12,14,12,12,12,13,12,0,7,14,10,14,14,12,12,12,0],
[0,0,2,4,0,2,4,0,0,14,0,0,0,0,4,14,0,0,0,14,0,14,0,0,0,0,0,14,0,0,0,4],
[0,14,14,15,14,14,15,0,14,0,14,12,14,0,14,0,14,0,14,14,0,0,0,7,7,2,0,0,12,0,0,0],
[0,14,14,14,10,10,14,0,12,14,14,12,14,10,14,14,10,12,10,10,0,14,0,0,14,14,14,0,12,10,12,14],
[0,0,0,0,0,0,0,0,12,14,14,14,0,0,14,14,14,14,12,14,0,0,0,0,0,0,14,0,14,14,0,14],
[0,2,14,12,2,0,12,2,2,0,2,2,2,0,14,0,0,0,2,2,0,0,0,2,2,2,2,0,2,0,0,14],
[0,0,8,7,0,14,5,0,0,0,0,0,0,14,2,2,0,0,0,2,0,2,0,9,9,0,0,0,2,0,0,8],
[0,4,4,4,4,4,4,4,4,0,4,4,4,4,4,0,4,4,4,4,2,0,2,4,4,4,4,0,4,4,4,4],
[0,4,6,6,2,4,6,2,4,2,4,2,2,4,2,2,4,2,4,4,0,0,2,2,2,6,4,0,2,4,2,6],[0,14,0,14,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,12,0,0,0,14,0,0],[0,0,0,14,2,0,14,0,0,2,0,2,0,0,0,2,0,2,2,2,0,0,14,0,0,14,0,0,2,2,2,0],
[0,0,5,3,12,14,0,12,12,14,14,10,14,14,10,14,14,14,12,12,7,0,2,9,6,14,12,2,10,14,12,0],
[0,14,14,0,14,0,14,12,14,0,12,0,12,0,0,0,0,0,14,14,0,0,0,14,14,0,12,0,14,14,0,14],
[0,14,9,4,14,10,7,0,14,12,14,14,0,12,14,12,14,14,0,14,13,14,4,10,13,14,0,14,14,0,14,14]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14,14,0,0,3,0,6,8,0,8,14,8,0,14,13,10,0,8,0,0,10,11,14,14,0,8,15,14,10,0,14],
[0,7,8,0,7,13,8,7,13,5,9,7,7,13,7,5,13,5,15,7,8,5,5,0,8,5,9,5,7,15,5,0],[
0,8,8,0,8,10,8,8,6,8,6,10,8,10,12,8,8,8,6,6,8,10,10,0,8,14,6,10,10,8,8,0],
[0,4,6,6,11,2,6,2,4,0,4,2,2,2,2,0,12,11,1,8,0,0,0,2,2,6,4,0,2,1,0,8],[
0,9,14,14,12,6,14,0,14,12,8,7,13,8,4,12,14,12,14,12,0,14,4,0,0,14,13,14,12,14,12,14],
[0,7,8,0,13,7,8,7,7,9,7,13,7,7,13,9,7,13,7,13,8,7,7,0,8,13,7,7,13,7,15,0],
[0,14,0,2,14,0,2,14,0,9,14,14,14,13,14,6,0,0,0,14,0,11,10,14,14,1,14,0,14,0,0,0],
[0,2,2,0,4,14,0,0,9,2,0,4,0,14,2,2,9,12,6,1,0,0,2,0,2,0,0,0,4,14,1,2],
[0,0,4,4,2,14,4,9,14,14,9,12,6,14,1,0,14,2,14,2,0,0,0,0,0,2,14,0,1,14,2,4],
[0,10,2,2,2,0,2,11,0,0,9,2,0,0,1,0,0,2,0,2,0,0,0,0,0,12,6,0,15,0,2,2],
[0,11,10,10,10,14,10,10,0,10,0,3,15,14,10,10,0,10,0,10,0,8,0,0,0,10,13,10,0,2,10,10],
[0,0,0,0,2,4,0,0,0,15,2,2,0,7,0,2,14,2,0,2,0,15,0,0,0,11,0,10,2,0,2,0],
[0,13,6,4,6,0,4,6,0,4,0,5,9,0,6,4,0,4,0,6,0,6,14,0,0,4,11,4,0,14,4,6],
[0,10,8,8,4,15,8,0,2,8,2,10,0,2,8,11,2,2,2,4,0,0,15,0,0,2,2,11,8,2,2,8],[
0,8,0,0,0,0,0,15,2,0,1,0,2,0,9,0,0,0,2,0,0,0,0,2,2,4,12,0,11,0,0,0],
[0,2,0,0,11,2,0,0,12,0,2,0,0,2,0,0,2,9,1,0,2,0,2,0,0,0,2,0,0,15,6,0],[
0,0,0,2,12,0,0,0,11,2,0,2,0,0,0,2,9,2,0,1,0,0,2,0,0,0,0,0,2,6,15,0],
[0,0,0,0,15,0,0,0,6,2,0,2,0,0,2,2,0,1,9,2,14,2,14,0,0,0,0,2,2,11,12,0],[
0,0,0,14,6,2,0,2,15,0,2,0,2,2,0,0,1,0,2,9,0,0,0,0,0,2,2,0,0,12,11,0],
[0,1,0,0,15,9,0,1,9,3,15,15,1,9,1,3,9,1,7,15,0,3,3,0,0,3,15,3,15,7,1,0],
[0,14,0,0,12,12,0,14,0,9,12,12,14,1,14,14,2,14,0,12,0,9,0,14,14,13,14,6,12,0,14,0],
[0,4,6,8,12,9,8,14,12,8,12,4,14,14,6,13,14,14,12,12,0,0,9,0,0,14,12,13,6,14,14,6],
[0,8,0,0,6,6,0,8,8,6,8,6,8,6,4,6,6,6,8,8,0,6,6,0,0,2,8,6,6,6,6,0],
[0,1,0,0,9,15,0,1,15,15,1,9,1,15,11,15,15,9,15,9,0,1,1,0,0,11,1,1,9,15,7,0],
[0,0,0,0,0,5,0,8,6,0,6,0,6,0,0,11,6,0,6,0,0,6,13,2,2,0,6,9,0,6,0,0],[
0,2,14,14,0,2,14,1,4,2,1,6,12,2,9,0,2,0,4,0,0,0,0,2,2,14,4,0,9,2,0,14],
[0,0,0,14,0,0,14,0,0,15,0,0,0,11,0,10,0,0,0,0,0,13,6,0,0,7,0,0,0,0,0,0],[
0,15,2,0,4,8,0,0,2,2,8,1,11,6,12,2,2,2,2,4,0,0,10,0,0,0,11,0,4,2,2,2],
[0,14,14,0,14,4,0,2,1,0,2,14,2,4,14,0,1,6,12,9,0,0,0,0,14,2,2,0,14,4,9,14],
[0,14,10,10,15,0,10,14,14,2,14,0,14,0,0,2,6,15,9,10,0,2,0,14,14,10,14,2,0,9,2,8],
[0,0,8,0,14,0,8,0,14,14,14,0,0,0,0,14,14,14,14,14,8,0,0,0,8,0,14,0,0,14,14,0]]];

om:=function(h1,h2,h3) return E(16)^(omtab[Position(omlab,h1)][Position(omlab,h2)][Position(omlab,h3)]); end; 

==> anc/G32-6-omega.g <==
#This is a gap file for a non-trivial 3-cocycle G:=SmallGroup(32,6). 
#omlab contains the notation for the G group elements, 
#omtab contains the values in additive notation mod 4
#om is a function that takes 3 group element labels as inputs and returns the value of the 3-cocycle in multiplicative notation

lab:=["1","f1","f2","f3","f4","f5","f1*f2","f1*f3","f1*f4","f1*f5","f2*f3","f2*f4","f2*f5","f3*f4","f3*f5","f4*f5","f1*f2*f3","f1*f2*f4","f1*f2*f5",
"f1*f3*f4","f1*f3*f5","f1*f4*f5","f2*f3*f4","f2*f3*f5","f2*f4*f5","f3*f4*f5","f1*f2*f3*f4","f1*f2*f3*f5","f1*f2*f4*f5","f1*f3*f4*f5","f2*f3*f4*f5",
"f1*f2*f3*f4*f5"];
omtab:=[[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,2,2,0],[0,0,0,3,0,0,0,
0,0,0,0,0,0,3,0,0,0,0,1,0,1,0,0,0,1,0,0,2,0,3,0,0],[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,3,0,2,0,3,0,2,2,0,2,3,2,2,3,2,0,3,0,0,0,2,0,0,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,0],
[0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,3,0,1,0,0,0,1,0,1,0,2,0,1,0,0,0,0],
[0,0,0,2,0,2,2,2,0,2,0,0,2,2,2,2,0,2,2,2,2,2,0,2,0,2,0,2,0,2,2,2],[0,0,0,0,0,1,0,0,0,1,2,0,0,0,0,1,0,0,1,0,0,
1,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,2,0,0,0,0,2,0,2,0,0,2,0,0,0,2,0,0,0,0,0,0,2,0,2,2,0],
[0,0,0,0,2,3,1,3,2,3,1,0,1,0,0,3,0,3,3,3,0,3,2,3,3,3,0,0,2,0,1,3],[0,0,1,2,0,1,0,1,0,
3,0,1,1,0,1,3,1,1,3,1,0,1,0,1,0,1,1,0,0,0,0,1],[0,0,0,1,0,3,1,3,2,3,3,0,3,1,2,3,0,3,3,3,1,3,
2,3,0,1,0,1,2,1,1,3],[0,0,0,0,0,2,0,0,0,2,0,0,2,0,0,2,0,2,2,0,0,2,0,2,0,0,0,0,0,0,0,0],
[0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,2,0,2,0,0,2,0,2,0,0],
[0,0,2,0,0,2,0,2,0,2,2,2,2,0,2,2,2,2,2,2,0,2,0,2,0,2,2,0,0,0,0,2],
[0,0,0,1,0,2,1,3,0,2,0,0,1,1,1,0,0,2,2,1,1,2,0,2,0,3,0,1,0,1,1,1],[0,0,0,0,0,2,0,0,0,2,3,0,2,0,1,2,0,0,2,2,0,
2,0,0,0,0,0,0,0,0,0,2],[0,2,1,3,2,0,3,0,2,0,2,1,0,3,0,0,1,0,0,0,1,0,2,0,2,0,1,1,2,3,3,0],
[0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,2],[0,0,0,0,0,0,0,0,0,
0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,0,0,0,0],[0,0,0,0,0,2,0,0,0,2,2,0,2,0,0,2,0,2,2,0,0,2,
2,0,0,0,0,0,2,0,0,2],[0,0,1,0,0,3,0,1,0,3,1,1,0,0,3,3,1,3,3,3,0,3,1,3,0,1,1,0,1,0,0,0],
[0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0],
[0,2,0,2,2,1,2,0,2,1,3,0,3,2,0,1,0,1,1,2,2,1,3,1,2,0,0,2,3,2,2,3],
[0,0,2,0,0,3,0,2,0,3,0,2,2,0,2,3,2,2,3,2,0,3,0,2,0,2,0,0,0,0,0,2],[0,0,0,0,0,2,0,0,0,2,1,0,1,0,0,2,0,0,2,0,0,
0,1,0,0,0,0,0,1,0,0,1],[0,0,1,0,2,1,0,1,2,1,2,1,1,0,1,1,1,1,2,1,0,1,2,1,2,1,1,1,2,0,0,1],
[0,0,0,1,0,0,0,0,2,0,3,0,1,3,0,0,0,0,0,0,3,0,3,0,1,0,0,3,3,3,0,1],[0,0,0,0,0,1,0,0,0,
1,0,0,2,0,0,1,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,3,0,0,0,3,0,0,0,0,0,3,0,1,3,0,0,1,
0,1,0,0,0,0,0,0,0,0],[0,0,0,1,0,2,0,0,0,2,1,0,2,3,3,2,0,0,2,0,3,2,0,0,1,0,0,3,0,1,0,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,0,0,
0,2,0,0,2,0,0,2,0,2,1,2,0,2,0,0,0,0,0,3,0,0,0,2],[0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,0,2,0,
0,0,0,0,0,2,0,0,0,0],[0,2,0,0,2,0,2,0,2,0,3,2,2,0,3,0,0,0,0,0,0,0,2,0,2,0,0,0,2,0,0,0],
[0,0,0,2,0,1,0,0,0,1,0,0,0,0,0,1,0,1,1,0,0,1,0,3,0,0,2,0,0,2,0,0],
[0,0,0,3,0,0,0,2,0,0,3,0,0,3,1,0,2,0,0,0,3,0,0,0,3,2,0,3,0,3,2,0],
[0,0,0,1,0,3,1,3,0,1,0,0,3,1,1,1,0,3,1,3,1,3,0,1,0,3,0,1,0,1,1,3],[0,0,0,3,0,3,3,1,0,3,0,0,3,3,1,3,0,1,3,1,3,
1,0,1,0,1,0,3,0,3,3,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0],
[0,0,0,1,0,3,3,3,0,3,2,2,3,3,3,3,2,3,3,3,3,3,0,3,0,3,0,3,0,3,3,3],[0,0,0,0,2,0,0,2,2,
0,1,2,2,0,1,0,2,0,0,0,0,0,2,0,2,0,0,0,2,0,0,0],[0,0,0,2,0,3,0,0,0,3,0,0,0,0,0,3,0,1,3,0,0,1,
0,1,0,0,0,0,0,0,0,0],[0,2,0,1,0,0,2,0,0,0,1,0,0,1,3,0,0,0,0,0,1,0,0,0,1,2,0,1,0,1,2,0],
[0,0,0,0,0,3,0,0,2,3,0,0,2,0,0,3,0,3,3,0,0,3,0,3,0,0,0,0,2,0,0,0],
[0,0,0,1,0,0,0,0,0,2,0,0,0,1,0,2,0,0,2,0,1,0,0,0,3,0,0,1,0,1,0,0],
[0,0,3,0,0,3,0,3,0,3,2,3,1,0,3,3,3,3,3,3,0,3,0,3,0,3,3,0,0,0,0,3],[0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,2,0,2,3,2,0,
2,0,2,0,0,0,1,0,0,0,2],[0,0,0,0,0,3,0,0,0,3,1,0,1,0,0,3,0,0,3,0,0,3,1,0,0,2,0,0,1,0,0,1],
[0,2,0,0,2,0,2,0,2,0,0,0,0,2,0,0,0,0,1,0,2,0,2,0,2,0,0,3,2,2,2,0],[0,0,0,0,0,1,0,0,0,
1,3,2,3,0,0,3,0,0,1,0,0,1,1,0,0,0,0,0,3,0,0,3],[0,0,0,0,0,2,0,2,0,2,0,2,2,0,2,2,2,2,1,2,0,2,
0,2,0,2,2,3,0,0,0,2],[0,0,0,2,0,1,0,0,0,1,3,0,3,2,0,1,0,0,1,0,0,1,3,0,0,0,0,0,3,2,2,3],
[0,0,0,0,0,1,0,0,0,1,0,0,2,0,0,1,0,1,1,2,0,1,0,1,0,0,0,0,0,0,0,2],
[0,0,0,3,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,1,0,0,0,1,0,0,1,0,3,0,0],
[0,0,1,0,0,1,0,1,2,1,2,1,3,0,1,1,1,1,1,3,0,1,0,1,0,1,1,0,2,0,0,3],[0,0,3,0,0,1,0,3,0,1,0,3,3,0,3,1,3,1,1,3,0,
1,0,3,0,3,1,0,0,0,0,3],[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,0,3,2,3,3,3,2,3,2,0,3,3,3,3,0,3,3,3,3,3,2,3,2,3,2,3,2,3,3,3],[0,0,0,0,0,0,0,0,2,
0,2,0,0,2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,0,2,0],[0,0,0,0,2,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,
2,0,2,0,0,0,2,0,0,0],[0,0,1,0,0,3,0,1,0,3,0,1,1,0,1,3,1,1,3,1,0,1,0,1,0,1,1,0,0,2,0,1],
[0,0,0,2,2,3,0,0,0,3,1,0,1,0,0,3,0,0,3,0,0,3,1,0,2,0,0,0,1,2,0,1]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,2,0,0,0,2,0,0,2,2,0,2,0,2,2,0,2,2,0,0,0,0,0,2,0,2,2,0],[0,0,0,0,0,0,0,0,2,2,3,0,2,0,3,2,0,0,2,0,0,
0,2,0,0,0,0,0,2,0,0,0],[0,0,0,0,0,2,0,2,0,2,0,2,2,0,2,2,2,2,2,2,0,2,2,2,0,2,0,0,0,0,0,2],
[0,0,0,0,0,2,0,2,0,2,0,2,2,0,2,2,2,2,2,2,0,2,0,2,0,2,0,0,0,0,0,2],[0,0,0,0,0,2,0,2,0,
2,0,2,2,0,2,2,2,2,2,2,0,2,0,2,0,2,0,0,0,0,0,2],[0,0,0,0,0,2,0,0,0,2,0,0,2,0,0,2,0,0,2,2,2,0,
0,0,0,2,0,2,0,0,0,2],[0,0,0,0,0,2,0,0,0,2,0,2,2,0,0,2,0,2,2,0,0,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,0,0,2,2,2,0,0,0,2,0,2,2,0,0,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,2,2,0,2,2,0],
[0,2,0,0,2,2,2,0,2,2,1,0,0,2,3,2,0,2,2,2,2,2,2,2,2,0,0,2,2,0,2,2],[0,2,0,0,2,0,2,0,2,2,2,0,0,2,0,2,0,0,2,0,2,
0,2,0,2,0,0,2,2,0,2,0],[0,2,0,2,2,2,2,0,0,2,1,0,2,2,1,2,0,2,2,2,2,2,0,2,2,0,0,2,0,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,0,2,0,2,0,2,2,0,2,2,2,2,2,2,0,2,
2,2,0,2,0,0,0,0,0,2],[0,0,0,0,2,2,0,0,2,2,2,0,2,0,0,0,0,0,2,2,0,0,2,0,2,0,0,0,2,0,0,2],
[0,0,0,2,0,0,0,0,0,0,0,0,2,0,0,2,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0,2],
[0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,2,0,0,0,0,0],[0,0,0,2,0,2,0,0,0,2,2,0,0,2,0,2,0,2,2,0,2,2,0,0,0,0,0,2,0,2,2,0],
[0,0,0,0,0,2,0,0,2,2,2,0,2,0,2,2,0,2,2,2,0,2,2,2,0,0,0,0,2,0,0,2],[0,0,0,2,0,0,0,0,0,
2,3,0,0,0,1,2,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,0],[0,2,0,2,2,0,2,0,0,2,0,0,0,2,0,2,0,0,2,0,2,0,
0,0,2,0,0,2,0,2,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0],
[0,0,0,2,2,0,0,0,2,0,2,0,0,0,0,2,0,0,0,0,0,0,2,0,2,0,0,0,2,0,0,0],
[0,0,0,2,2,0,0,0,2,0,2,0,2,0,0,0,0,0,0,2,2,0,2,0,2,0,0,2,2,0,0,2],[0,0,0,2,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,2,
0,0,0,0,0,2,2,0,2,2,0],[0,0,0,2,0,2,0,0,0,2,0,0,2,0,2,2,0,2,2,2,0,2,0,2,0,0,0,0,0,2,0,2],
[0,0,0,0,2,2,0,0,2,2,2,0,0,0,0,2,0,0,2,0,2,0,2,0,2,0,0,2,2,0,0,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,3,0,0,0,3,0,2,0,2,0,3,0,2,1,0,2,3,0,0,0,0,0,0,0,2,2,2],[0,0,0,3,0,1,0,0,0,3,2,0,0,3,0,3,0,1,3,0,3,
1,2,1,1,0,0,3,2,3,0,0],[0,0,2,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,2,0,0,0],
[0,0,0,2,0,0,0,2,0,0,0,2,2,2,2,0,2,0,0,2,2,0,0,0,0,2,0,0,0,2,0,2],[0,0,0,2,0,0,0,2,0,
0,0,2,0,2,2,0,2,0,0,2,2,0,2,0,2,2,0,2,0,2,0,0],[0,0,0,2,2,0,0,0,2,0,3,0,3,2,0,0,0,0,1,2,2,2,
3,0,2,2,0,3,3,2,0,3],[0,0,0,2,0,2,2,2,0,2,0,0,0,2,2,2,0,0,2,2,2,2,0,2,0,2,0,2,0,2,2,2],
[0,0,0,0,0,1,0,2,0,1,2,2,0,0,2,1,0,0,1,2,0,1,0,0,0,2,0,0,0,0,0,2],
[0,0,0,0,0,2,2,2,0,2,2,0,2,0,2,2,0,2,2,2,0,2,0,2,0,2,2,0,0,0,2,2],
[0,2,2,1,2,1,2,2,2,1,1,2,2,1,1,1,2,1,1,0,1,1,2,1,3,2,2,1,2,1,2,0],[0,0,1,2,0,3,2,1,0,1,3,1,3,0,0,1,1,3,1,3,0,
3,0,3,0,1,1,0,0,2,2,3],[0,2,1,0,2,3,2,1,0,3,1,1,3,2,2,3,1,1,3,3,2,3,0,1,2,1,1,2,0,0,2,3],
[0,0,0,2,0,0,2,2,0,0,0,2,2,2,2,0,2,0,0,2,2,0,2,0,2,2,0,2,0,2,2,2],[0,0,0,2,0,2,0,0,0,
2,0,0,0,2,0,2,0,0,2,0,2,2,2,0,2,0,0,2,0,2,0,0],[0,0,2,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,
2,0,0,0,2,0,0,0,0,0],[0,0,0,1,0,1,1,3,0,1,0,0,3,1,3,3,0,3,1,1,3,3,0,3,2,3,0,3,0,1,1,3],
[0,0,0,1,0,1,1,3,0,1,0,0,1,1,3,3,0,3,3,1,1,1,0,3,0,1,0,1,0,1,1,1],
[0,0,0,3,0,3,1,3,0,3,2,0,3,1,3,1,0,3,3,3,3,3,2,3,0,3,0,3,2,1,1,3],
[0,0,0,0,0,2,0,0,0,2,2,2,2,0,0,2,0,2,0,0,0,2,2,0,0,0,2,0,2,0,0,2],[0,0,0,2,0,1,0,0,0,1,0,2,0,2,0,1,0,0,3,0,2,
1,2,0,2,0,2,0,2,2,2,0],[0,0,0,2,0,2,0,0,0,2,2,0,2,2,0,2,0,2,2,0,2,2,2,0,0,0,2,0,2,2,2,2],
[0,0,1,0,0,3,0,1,2,1,2,1,3,0,3,1,1,3,1,3,0,3,2,3,2,1,1,2,2,0,0,3],[0,0,1,2,0,1,0,1,2,
3,2,1,3,0,1,3,1,1,3,1,0,1,2,1,0,1,1,0,2,2,0,3],[0,2,0,1,2,1,2,0,0,1,0,0,0,1,0,1,0,1,3,0,1,1,
0,1,3,0,0,1,0,1,2,0],[0,0,2,0,0,2,0,2,0,2,0,2,2,0,2,2,2,2,0,2,0,2,0,2,0,2,2,0,0,0,0,2],
[0,0,2,2,0,2,0,0,0,2,1,2,1,0,0,0,2,0,3,0,0,0,1,0,0,2,2,1,1,0,0,1],
[0,0,0,2,2,0,0,0,2,0,3,0,1,0,0,0,0,0,1,0,0,0,3,0,2,2,0,1,3,0,0,1],
[0,0,0,0,2,0,2,0,2,0,3,0,1,2,0,0,0,2,1,0,0,2,3,2,2,0,0,1,3,2,2,1],[0,0,2,0,0,3,2,2,0,3,2,2,0,0,2,3,2,2,3,2,0,
3,0,2,0,2,2,0,0,0,0,2],[0,2,0,3,2,3,2,2,2,3,3,0,0,1,1,3,0,3,3,2,1,3,2,3,3,2,0,1,2,3,2,2],
[0,0,0,1,2,1,1,3,2,1,2,0,1,1,3,1,0,3,1,1,3,1,2,3,2,3,0,1,2,1,1,1]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0],[0,0,0,3,0,0,0,0,0,0,3,0,0,3,1,0,0,0,0,0,1,
0,0,0,3,0,0,1,0,3,0,0],[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0],[0,0,0,1,2,3,1,3,2,1,2,0,3,1,3,1,0,3,2,3,1,3,
2,3,2,3,0,0,2,1,1,3],[0,0,0,2,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,2,2,0],
[0,0,0,0,0,3,0,0,0,3,0,0,2,0,0,3,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,2,0,0,0,2,0,1,0,2,1,1,0,0,0,0,0,1,0,2,0,3,0,0,1,2,1,0,0],[0,0,3,2,0,2,0,3,0,2,0,3,1,0,1,2,3,2,2,1,0,
2,0,2,0,3,3,0,0,0,0,1],[0,0,0,1,0,0,0,0,0,0,1,0,0,3,3,0,0,0,0,0,3,0,0,0,1,2,0,3,0,1,0,0],
[0,0,0,0,0,2,0,2,0,2,0,2,0,0,2,2,2,2,2,2,0,2,0,2,0,2,0,0,0,0,0,2],[0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0],[0,0,0,3,0,1,3,3,0,1,0,0,1,3,1,1,0,1,2,1,1,1,0,1,0,3,0,2,0,3,3,1],
[0,0,0,0,0,2,0,0,0,2,1,0,1,0,0,2,0,0,2,0,0,2,1,0,0,0,0,0,1,0,0,1],
[0,2,0,3,2,1,3,1,2,1,2,0,1,3,1,3,0,1,2,1,3,1,2,1,2,1,0,0,2,3,3,1],
[0,0,0,0,0,3,0,0,0,3,2,0,0,0,0,3,0,2,3,0,0,3,0,0,0,0,0,0,2,0,0,0],[0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,2,
0,0,0,0,0,0,2,0,2,2,0],[0,0,0,0,0,1,0,0,0,1,0,0,2,0,0,1,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,2],
[0,0,1,0,0,2,0,1,0,0,0,1,1,0,1,0,1,2,0,1,0,2,0,2,0,1,1,0,0,0,0,1],[0,0,0,3,0,0,0,0,2,
0,3,0,2,3,3,2,0,0,0,0,3,0,2,0,1,0,0,3,2,3,0,0],[0,0,1,0,0,2,0,1,0,2,0,1,3,0,1,2,1,2,2,3,0,2,
0,2,0,1,1,0,0,0,0,3],[0,0,2,0,0,2,0,2,0,2,0,2,2,0,2,2,2,2,2,2,0,2,0,2,0,2,0,0,0,0,0,2],
[0,0,0,2,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,3,0,0,1],
[0,0,0,1,0,3,1,3,0,3,0,0,3,1,3,3,0,3,2,3,1,3,0,3,0,1,0,2,0,1,1,3],
[0,0,0,0,0,2,0,0,2,2,3,0,3,0,0,2,0,0,2,0,0,0,3,0,0,0,0,0,3,0,0,3],[0,0,0,0,0,1,0,0,0,1,2,0,0,0,0,1,0,0,1,0,0,
1,0,0,0,0,0,0,0,0,0,0],[0,2,1,2,2,2,2,1,2,2,2,1,1,2,1,2,1,0,2,1,2,0,2,0,2,1,1,2,2,2,2,1],
[0,0,0,2,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,1,2,0,3]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,2,1,0,2,0,0,3,0,1,0,0,0,0,0,0,0,0,1,1,3],[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,0,1,0,1,
0,1,0,0,0,0,2,1,0,0,0],[0,0,3,3,0,2,0,2,0,2,3,1,2,3,2,2,2,2,2,2,3,2,3,2,0,2,3,3,3,3,3,2],
[0,0,0,1,0,2,0,1,0,0,0,1,1,1,1,0,1,1,0,1,1,2,0,0,0,1,1,0,0,1,0,1],[0,0,0,0,0,3,0,0,2,
3,2,3,3,0,0,3,0,3,3,0,0,3,2,3,3,0,0,0,2,0,3,3],[0,0,0,3,0,0,0,0,0,3,0,0,1,3,1,3,0,2,3,1,3,1,
0,2,0,1,0,3,0,3,0,1],[0,0,0,3,0,3,3,1,0,3,0,0,1,3,1,3,0,2,3,1,3,3,0,1,0,3,0,3,0,3,3,1],
[0,0,0,0,0,2,0,1,0,2,1,3,1,0,1,2,0,0,2,1,0,0,1,0,0,1,0,0,0,0,0,1],
[0,0,0,0,2,0,3,0,2,0,2,3,0,0,0,0,3,0,0,0,0,0,2,0,2,0,1,0,2,0,3,0],
[0,3,1,0,2,0,0,0,2,0,1,1,2,0,1,0,1,0,0,0,0,0,2,0,2,3,1,0,2,0,0,0],[0,0,0,2,0,1,1,2,0,2,0,2,2,0,2,2,2,2,2,2,0,
2,0,2,0,2,0,0,0,3,1,2],[0,0,0,1,3,0,1,3,0,0,1,0,0,1,3,0,0,1,0,0,1,0,0,1,3,2,0,1,0,1,1,0],
[0,0,0,3,0,1,3,0,0,1,3,0,1,3,2,1,0,1,1,2,3,1,0,1,3,0,0,3,0,3,3,2],[0,0,0,3,0,1,0,0,0,
1,0,0,0,1,0,1,0,0,1,0,1,1,3,0,3,0,0,1,0,3,0,0],[0,2,3,2,2,0,2,0,2,0,1,3,3,2,0,0,3,0,0,0,2,0,
3,0,2,0,3,2,2,2,2,0],[0,0,0,2,0,2,0,0,0,1,0,0,3,2,1,2,0,2,1,2,2,2,0,2,1,0,0,2,0,2,2,3],
[0,0,0,0,0,3,0,0,0,3,0,0,3,0,0,2,0,0,0,3,0,3,0,0,0,0,2,0,0,0,0,3],
[0,3,1,3,3,1,3,1,3,1,0,3,1,3,1,1,1,1,1,1,2,1,0,1,3,1,1,2,0,3,3,1],
[0,0,0,0,0,0,0,0,0,0,2,0,1,0,1,0,0,0,3,2,0,0,0,0,0,0,3,0,3,0,0,1],[0,0,0,0,0,3,0,3,0,3,2,0,3,0,3,3,3,3,2,3,2,
3,3,3,3,3,0,1,3,0,0,3],[0,0,0,0,0,3,0,0,0,3,0,0,1,0,3,3,0,3,3,0,0,3,3,0,0,0,0,3,3,0,0,3],
[0,0,0,0,0,3,0,0,3,3,0,0,1,0,3,3,0,3,3,0,0,3,0,3,1,0,0,1,0,0,0,1],[0,0,0,1,0,0,0,0,0,
3,0,0,1,0,0,2,0,0,0,0,1,0,2,0,0,0,0,2,0,1,0,1],[0,1,0,1,1,0,1,0,1,0,2,0,2,1,0,0,0,0,1,1,1,0,
2,0,1,0,0,1,2,1,1,2],[0,0,3,0,0,1,0,3,0,1,0,3,3,0,3,1,3,0,0,3,0,1,0,3,0,3,0,0,0,0,0,3],
[0,0,1,0,0,1,0,0,0,1,2,1,0,0,0,1,1,0,1,0,0,0,0,0,0,3,1,0,0,0,0,0],
[0,3,1,2,0,1,3,1,0,1,0,1,1,3,1,1,1,1,1,1,3,1,0,1,0,1,1,3,0,3,3,1],
[0,0,0,0,3,1,1,0,2,1,2,0,2,0,0,1,0,1,1,0,0,1,2,1,0,0,0,0,2,3,1,0],[0,0,3,0,0,3,3,3,0,3,0,3,0,2,3,3,3,3,3,3,2,
3,0,3,0,3,3,2,0,2,2,3],[0,0,0,3,0,2,0,3,0,2,0,0,3,0,3,2,0,3,2,3,0,3,0,3,0,3,0,0,0,0,0,3],
[0,0,0,2,0,1,0,0,3,1,3,0,0,3,0,1,0,2,1,0,0,1,3,0,1,0,0,1,3,2,0,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,2,0,0,0,2,0,2,2,2,0,2,0,2,2,0,2,2,0,0,0,0,0,0,0,2,2,0],[0,0,0,0,0,3,1,3,0,1,0,0,3,0,3,1,0,3,1,3,0,
3,0,3,3,3,0,0,0,0,1,3],[0,0,0,0,0,2,0,2,0,2,0,2,2,0,2,2,2,2,2,2,0,2,0,2,0,2,0,0,0,0,0,2],
[0,0,0,0,0,0,0,2,0,0,0,2,2,0,2,0,2,0,0,2,0,0,0,0,0,2,0,0,0,0,0,2],[0,0,0,2,0,2,0,2,0,
2,0,2,2,2,2,2,2,2,2,2,2,2,2,2,0,2,0,2,0,2,0,2],[0,0,1,0,2,3,0,1,2,3,2,1,3,0,1,3,1,1,0,3,0,1,
2,1,2,3,1,3,2,0,0,3],[0,0,0,2,0,2,2,0,0,2,0,0,2,2,0,2,0,2,2,0,2,2,0,0,0,0,0,2,0,2,2,0],
[0,0,0,0,0,3,0,0,0,3,2,2,2,0,0,3,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,2,0,2,2,0,2,0,2,2,0,2,2,2,0,2,0,2,0,2,2,0,0,0,0,2],
[0,2,0,3,2,2,2,0,2,2,1,0,0,3,3,2,0,2,3,2,3,2,2,2,3,0,0,0,2,3,2,2],[0,0,3,2,0,1,0,3,0,3,1,3,2,0,1,3,3,1,3,1,0,
1,1,1,0,3,3,0,1,2,0,2],[0,2,0,0,2,2,2,0,0,2,1,0,2,2,1,2,0,2,3,2,2,2,0,2,2,0,0,3,0,0,2,2],
[0,0,0,0,0,3,0,2,0,3,0,2,2,0,2,3,2,2,3,2,0,3,2,2,0,2,0,0,0,0,0,2],[0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,1,0,0,1,
2,0,0,0,0,0,0,0,0,0],[0,0,1,3,0,2,3,0,0,2,0,1,2,3,0,0,1,0,2,2,1,0,0,0,0,0,1,1,0,3,3,2],
[0,0,0,3,0,2,0,0,0,2,1,0,0,3,3,0,0,0,2,2,3,2,0,0,1,2,0,3,0,3,0,2],
[0,0,0,3,0,2,1,1,0,2,0,0,1,1,1,0,0,2,2,1,3,2,0,2,0,1,0,3,0,1,1,1],
[0,0,0,0,0,2,0,0,0,2,2,2,0,0,0,2,0,2,2,0,0,2,2,0,0,0,2,0,2,0,0,0],[0,0,0,2,0,0,0,0,0,0,2,2,0,2,0,0,0,0,2,0,2,
0,0,0,0,0,2,2,0,2,2,0],[0,0,0,2,0,2,0,0,0,2,0,0,2,2,0,2,0,2,2,0,2,2,0,0,0,0,2,2,0,2,2,2],
[0,0,1,0,0,3,0,1,2,1,2,1,3,0,3,1,1,3,1,3,0,3,2,3,0,1,1,0,2,0,0,3],[0,0,0,3,0,3,1,3,2,
1,2,0,3,1,3,1,0,3,1,3,1,3,2,3,0,3,0,1,2,3,1,3],[0,2,0,2,2,1,2,0,0,1,0,0,0,2,0,1,0,1,1,0,2,1,
0,1,2,0,0,2,0,2,2,0],[0,0,2,0,0,2,0,2,0,2,0,2,2,0,2,2,2,2,2,2,0,2,0,2,0,2,2,0,0,0,0,2],
[0,0,0,1,0,2,0,0,0,2,3,0,1,3,0,0,0,0,2,0,3,0,3,0,1,2,0,3,3,3,0,1],
[0,0,0,2,2,1,0,0,2,1,2,0,0,0,0,1,0,1,0,0,0,1,2,1,2,2,0,1,2,0,0,0],
[0,0,0,2,2,2,0,0,2,2,3,0,3,0,0,2,0,0,2,0,2,0,3,0,2,0,0,2,3,0,0,3],[0,0,0,2,0,1,0,0,0,1,2,0,2,2,0,1,0,0,1,0,2,
1,0,0,0,0,0,2,0,2,2,0],[0,2,0,0,2,3,2,0,2,3,3,0,1,2,0,3,0,3,3,0,2,3,3,3,2,0,0,2,3,0,2,1],
[0,0,0,0,2,0,0,0,2,0,1,0,2,0,1,0,0,0,0,2,2,0,2,0,2,0,0,2,2,0,0,2]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2],[0,0,0,1,0,0,0,0,2,0,1,0,0,1,0,0,0,0,0,0,2,
0,1,0,0,0,0,2,1,1,0,0],[0,0,2,0,0,0,0,1,0,0,2,0,2,0,1,0,1,0,0,1,0,0,0,0,0,1,2,0,2,0,0,2],
[0,0,0,2,0,1,0,0,0,1,0,0,0,2,0,1,0,1,2,0,2,1,0,0,0,0,0,0,0,2,0,0],[0,0,3,3,0,1,0,3,0,
1,1,3,1,3,3,1,3,1,1,3,3,1,1,1,3,3,3,3,1,3,3,1],[0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,3,0,3,2,
0,0,0,0,0,3,0,1,0,1],[0,0,0,0,0,0,0,1,0,0,0,2,0,0,1,0,0,2,0,1,0,0,0,1,0,1,0,0,0,0,0,0],
[0,0,0,0,0,2,0,2,0,2,0,3,2,0,2,2,0,2,1,2,0,2,0,0,0,2,0,0,0,0,0,2],
[0,0,0,3,0,3,3,3,0,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,1,3,1,3,3,3,1,3],
[0,3,2,1,2,0,3,2,2,0,1,2,0,3,3,0,2,3,0,2,3,0,2,3,1,2,2,3,2,1,3,2],[0,2,0,1,2,0,1,0,2,0,2,0,0,3,0,0,0,0,0,0,3,
0,2,0,2,0,0,3,2,2,1,0],[0,0,1,0,0,2,0,1,0,2,1,1,2,0,1,2,1,0,2,2,0,2,0,0,0,0,1,0,0,0,0,2],
[0,0,0,2,0,2,2,3,0,2,0,0,2,2,3,2,0,2,2,3,2,2,0,2,2,3,0,2,0,2,2,3],[0,0,0,1,0,3,0,0,0,
3,0,0,0,1,0,3,0,0,3,0,1,3,0,0,0,0,0,1,0,1,0,0],[0,0,3,1,0,3,1,3,0,3,3,1,3,1,3,3,1,3,3,3,1,3,
1,3,3,3,3,1,0,1,1,3],[0,0,0,0,2,1,0,1,2,1,3,0,3,0,1,1,0,2,1,3,0,1,2,2,1,1,0,0,2,0,0,1],
[0,0,0,2,0,3,0,3,0,3,0,0,3,0,3,2,0,3,1,3,0,3,0,3,0,3,0,0,0,0,0,3],
[0,3,0,2,3,0,2,0,3,0,0,0,0,2,1,0,0,0,0,0,2,0,1,0,3,2,0,2,1,2,2,0],
[0,0,0,0,0,2,0,1,0,2,0,0,2,0,1,2,0,2,0,1,0,2,1,2,0,1,0,0,0,0,0,0],[0,0,0,3,0,0,0,0,0,0,1,0,0,3,0,0,0,0,0,0,3,
0,2,0,2,0,0,2,2,3,0,0],[0,0,1,3,0,1,3,1,0,1,1,1,1,3,1,1,1,1,1,1,3,1,3,1,0,1,1,1,3,3,3,1],
[0,0,3,0,0,3,0,3,3,3,3,3,3,0,3,3,3,3,3,3,0,3,3,3,2,3,3,3,3,0,0,3],[0,0,0,0,0,0,0,0,0,
3,0,0,3,0,0,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3],[0,0,0,0,0,3,0,0,0,1,0,0,1,0,0,1,0,3,0,1,0,3,
0,3,1,0,0,0,0,0,0,1],[0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,0,0,1,2,0,1,0,0],
[0,0,3,0,0,1,0,1,0,1,0,3,0,0,1,1,3,1,2,1,0,1,0,1,0,0,3,0,0,0,0,0],
[0,0,0,3,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,3,1,0,0,0],
[0,0,0,2,3,3,2,0,2,3,1,0,2,2,0,3,0,3,3,2,2,3,1,3,3,0,0,3,1,2,2,2],[0,0,2,1,0,1,2,2,0,1,0,2,2,1,2,1,2,2,1,2,1,
1,0,2,0,2,0,0,0,1,1,2],[0,0,0,3,0,2,0,1,0,2,0,0,3,3,3,2,0,3,2,3,3,3,0,3,0,1,0,3,0,3,0,3],
[0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,1,0,2,3,0,0,0,0,0,0,0,0,1,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,2,0],[0,0,0,0,0,3,1,3,2,3,2,0,3,0,3,1,0,3,3,3,2,
3,2,3,3,3,0,2,2,0,1,3],[0,0,0,2,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,2,0,2,0,0,0,0,2,0,2,2,0],
[0,0,0,0,0,2,0,2,0,2,0,2,2,0,2,2,2,2,2,2,0,2,0,0,0,2,2,0,0,0,0,2],[0,0,0,0,0,0,0,0,0,
0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0],[0,0,1,0,0,3,0,1,0,1,0,1,3,0,3,1,1,3,2,3,2,3,
0,3,0,3,1,1,0,0,0,3],[0,0,0,2,0,0,2,0,0,0,0,2,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,2,2,0],
[0,0,0,0,0,1,0,0,0,1,2,0,0,0,0,1,0,2,1,0,0,1,2,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,0,0,0,0,0,0,2,0,2,0,0,2,0,0,0,2,0,0,0,0,0,0,2,0,2,2,0],
[0,0,0,3,2,0,0,0,2,0,1,0,2,1,1,0,0,0,1,0,1,0,2,0,3,2,0,2,2,3,0,0],[0,2,3,0,2,1,2,3,2,3,3,3,0,2,3,3,3,3,3,3,2,
3,3,3,2,3,3,2,3,2,2,0],[0,0,0,0,2,0,0,0,0,0,1,0,0,0,3,0,0,0,1,0,0,0,0,0,2,2,0,1,0,0,0,0],
[0,0,0,0,0,1,0,0,0,1,2,0,2,0,0,1,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,3,0,2,0,3,2,2,0,0,2,3,2,2,3,2,0,3,
0,2,0,2,0,0,0,0,0,2],[0,0,1,3,2,2,3,0,2,0,2,1,2,3,2,2,1,2,0,2,3,2,2,2,2,0,1,3,2,3,3,2],
[0,0,0,1,0,2,0,0,0,2,0,0,2,3,0,2,0,0,2,2,3,2,0,0,1,0,0,3,0,3,0,2],
[0,2,0,3,2,2,3,1,2,2,2,0,1,3,1,2,0,2,2,1,1,2,2,2,2,3,0,1,2,3,3,1],
[0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0],[0,0,0,0,0,2,0,2,0,2,0,0,2,0,2,2,2,2,0,2,0,
2,0,2,0,2,0,0,0,0,0,2],[0,0,0,0,0,2,0,0,0,2,2,0,2,0,0,2,0,2,2,0,0,2,0,0,0,0,0,0,0,0,0,2],
[0,0,1,0,0,3,0,1,0,3,0,1,1,0,3,3,1,3,3,1,0,3,0,3,0,1,1,0,0,0,0,1],[0,0,0,3,0,3,1,3,0,
3,0,0,3,1,3,1,0,3,3,3,3,3,0,3,0,3,0,3,0,3,1,3],[0,2,0,2,2,1,2,0,2,3,2,0,2,2,0,3,0,1,3,2,2,1,
2,1,2,0,0,2,2,2,2,2],[0,0,2,0,0,0,0,2,0,0,0,2,2,0,2,0,2,0,0,2,0,0,0,2,0,2,0,0,0,0,0,2],
[0,0,0,3,0,2,0,0,0,2,0,0,3,3,3,2,0,0,2,0,3,0,3,0,1,0,0,3,3,3,0,1],
[0,2,0,2,0,1,2,0,0,1,0,0,0,2,0,3,0,1,0,0,2,1,0,1,0,0,0,3,0,2,2,0],
[0,0,0,0,0,0,0,0,2,0,2,0,1,0,1,0,0,0,0,2,0,0,3,0,0,0,0,0,3,2,0,1],[0,0,0,0,0,1,0,0,0,1,0,0,2,0,0,1,0,0,1,0,0,
1,0,0,0,0,2,0,0,0,0,0],[0,0,0,2,0,3,0,0,0,3,1,0,3,0,2,3,0,1,3,2,0,1,1,1,0,0,0,0,1,0,0,3],
[0,0,0,2,0,2,0,0,2,2,2,0,0,0,0,2,0,0,2,0,0,0,2,0,0,0,0,0,2,2,0,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,0,2,2,2,0,2,0,0,2,0,0,3,0,0,2,2,0,0,0,0,1,2,1,0,1],[0,0,0,1,0,2,0,0,0,2,0,0,0,2,0,0,0,0,2,0,0,
0,0,1,2,0,2,0,0,2,0,0],[0,0,1,0,0,3,0,2,0,2,0,0,2,2,2,2,2,2,2,2,2,2,0,0,0,2,2,2,0,2,2,2],
[0,0,0,2,2,3,0,0,2,3,2,2,0,2,0,3,0,3,3,0,2,3,2,1,2,1,2,2,2,2,3,0],[0,0,2,2,0,2,0,2,0,
2,0,0,2,1,2,2,2,0,2,2,1,0,0,3,1,2,0,1,0,1,2,2],[0,0,0,1,0,3,1,3,0,1,0,0,3,1,1,1,0,1,3,1,1,2,
0,1,0,3,0,3,1,1,1,3],[0,0,0,3,0,1,1,3,1,1,0,0,1,1,3,1,0,2,1,3,1,1,0,3,0,3,0,1,0,3,1,1],
[0,2,0,2,2,0,2,2,2,0,2,0,2,2,2,0,3,2,2,2,3,0,0,2,2,2,0,2,2,2,2,2],
[0,0,0,1,0,1,1,1,0,1,2,2,1,1,1,1,2,1,1,2,1,1,0,1,0,1,3,1,2,1,1,1],
[0,1,3,3,3,1,1,3,3,1,0,3,0,3,0,1,3,1,1,1,3,1,3,1,1,1,3,3,3,3,1,1],[0,0,2,0,0,1,0,2,0,1,0,2,2,1,2,3,2,3,1,2,2,
3,1,3,0,2,2,2,0,2,0,2],[0,0,2,3,2,0,0,2,2,0,0,2,0,3,0,0,2,0,0,2,3,0,2,0,3,0,2,3,2,3,0,2],
[0,0,0,0,0,1,0,0,0,1,2,0,2,0,0,2,0,1,1,0,2,1,0,1,1,0,0,2,0,0,0,0],[0,3,3,2,3,3,3,3,3,
3,0,3,0,2,0,3,3,3,3,1,2,3,3,3,0,3,3,2,3,2,3,1],[0,0,1,0,0,1,0,1,0,1,2,1,3,1,1,3,1,1,1,1,0,1,
3,1,2,1,1,0,0,0,0,1],[0,0,0,2,0,2,2,2,0,0,0,0,2,2,0,0,0,0,1,3,2,2,2,0,0,2,1,3,0,2,2,2],
[0,0,0,0,0,1,1,2,0,0,1,0,1,0,0,1,0,0,3,0,0,1,1,0,0,2,0,0,1,0,0,1],
[0,2,0,2,2,2,0,2,1,2,0,0,2,0,2,2,0,3,3,2,0,2,0,2,2,2,0,1,0,2,0,2],
[0,1,0,0,0,1,0,0,0,1,1,2,1,0,0,1,2,0,2,0,0,1,3,0,0,0,0,0,1,0,0,1],[0,0,0,0,0,2,0,2,0,2,2,2,2,0,2,2,2,2,3,2,0,
3,2,2,0,2,0,1,1,0,0,2],[0,0,0,2,0,1,2,1,0,3,1,0,1,2,0,3,0,0,3,0,2,1,1,0,0,0,0,3,1,2,2,1],
[0,0,2,2,3,3,0,2,0,3,0,3,0,2,2,3,2,3,3,0,2,3,0,3,2,0,2,2,0,2,2,0],[0,0,1,1,0,1,0,0,0,
2,0,0,0,3,0,0,0,2,2,0,1,2,0,0,1,0,0,1,0,3,0,0],[0,0,1,0,2,3,0,1,2,3,2,3,3,0,1,3,1,3,3,3,0,3,
2,3,0,0,1,0,2,0,1,3],[0,0,1,0,1,3,0,1,0,3,0,0,1,0,1,3,1,3,3,1,0,3,0,1,0,3,3,0,0,0,2,1],
[0,0,0,0,0,2,0,1,0,0,2,0,0,0,2,0,0,2,2,2,0,2,2,2,0,2,0,1,2,0,0,0],
[0,2,0,3,2,3,3,3,0,3,2,0,3,3,3,3,0,3,1,3,3,3,2,3,2,3,0,1,2,2,3,0],
[0,3,0,0,0,2,2,2,2,2,0,2,0,2,2,2,2,2,3,2,2,2,0,2,0,2,0,0,0,0,2,0],[0,0,0,2,0,0,1,0,0,1,0,0,2,2,2,0,0,2,0,2,2,
0,0,2,0,0,0,0,0,2,2,2],[0,0,1,0,0,1,0,1,0,1,0,1,1,2,1,0,1,3,1,1,0,3,0,3,1,1,1,0,0,2,0,1],
[0,2,0,2,2,1,0,0,0,1,1,0,1,0,0,1,1,0,1,0,3,1,1,0,2,0,0,2,1,2,0,1]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,2,0,0,0,2,0,1,3,2,0,2,0,2,1,2,2,2,0,0,0,0,1,0,0,2,2,2],[0,0,1,3,0,2,0,1,0,0,2,1,2,3,2,0,1,2,0,2,2,
2,2,2,0,1,1,2,2,3,0,2],[0,2,0,2,2,1,2,1,2,1,0,2,1,2,1,1,1,1,1,1,2,1,0,1,2,1,0,2,0,2,2,1],
[0,0,0,2,0,3,0,2,0,3,0,2,2,0,2,3,2,3,3,2,0,3,1,0,0,2,0,2,0,2,0,2],[0,0,0,3,0,0,0,2,0,
0,0,2,2,3,0,0,2,0,0,0,3,0,3,0,3,2,0,3,0,3,1,2],[0,0,0,2,1,3,0,0,1,0,1,0,2,2,0,0,0,2,1,2,2,2,
1,0,1,2,0,2,1,2,0,2],[0,0,0,2,0,3,2,1,0,3,3,0,3,2,1,3,0,0,3,1,2,1,0,1,0,1,0,2,0,2,2,1],
[0,0,0,0,0,2,0,0,0,2,2,1,1,0,0,2,0,2,2,0,0,2,0,2,0,2,0,0,0,0,0,0],
[0,0,0,3,0,0,3,3,0,0,2,1,2,1,3,0,1,3,0,3,1,0,0,3,0,3,3,1,0,1,3,3],
[0,1,1,1,2,1,1,3,2,0,1,3,3,1,2,0,3,1,0,1,1,1,2,1,3,3,1,1,2,1,1,1],[0,0,0,3,0,3,2,0,0,1,0,0,3,1,3,1,0,3,1,3,1,
3,0,3,1,0,0,1,0,2,2,3],[0,2,0,3,2,2,2,0,0,2,1,0,3,2,2,2,0,0,2,3,2,2,0,0,2,1,0,2,0,3,2,3],
[0,0,0,2,0,0,2,1,2,0,3,1,0,2,0,0,1,0,0,1,2,0,0,0,0,1,0,2,2,2,2,1],[0,0,0,1,0,1,0,3,0,
3,0,3,3,1,3,3,3,3,3,3,1,1,2,3,2,3,0,1,0,1,0,3],[0,0,3,0,0,1,0,1,0,1,0,3,1,0,2,1,3,1,1,1,0,1,
3,1,0,1,3,0,0,0,0,1],[0,0,0,3,0,0,0,3,0,0,1,0,0,0,2,2,0,2,0,1,3,2,1,2,2,3,0,3,1,0,0,2],
[0,0,0,0,3,2,0,0,3,2,3,0,2,0,0,3,0,0,3,2,0,2,3,0,3,2,0,1,3,0,0,2],
[0,1,0,0,1,3,2,0,1,3,0,0,1,2,0,0,0,0,3,0,0,0,2,0,1,0,0,0,2,2,2,1],
[0,0,0,3,0,3,0,0,0,3,2,2,3,3,0,1,0,3,3,0,3,3,1,0,0,0,2,3,2,3,3,3],[0,0,0,1,0,1,0,0,0,1,1,2,0,1,0,1,0,1,3,0,1,
1,0,0,2,0,2,0,0,1,1,0],[0,0,0,2,0,2,0,0,0,2,3,3,2,2,0,2,0,2,2,0,0,2,3,0,0,0,3,0,3,2,2,2],
[0,0,1,3,0,3,0,1,1,0,1,1,3,3,3,0,1,3,0,3,3,3,1,3,1,1,1,1,1,3,0,3],[0,3,0,1,3,1,3,0,0,
2,0,0,2,3,0,3,0,1,2,0,3,1,0,1,3,0,0,3,0,1,3,2],[0,2,0,1,2,1,2,0,0,1,0,0,3,2,0,1,0,1,3,3,2,1,
2,1,2,0,0,2,0,1,2,3],[0,0,2,0,0,2,0,2,0,2,0,2,2,0,2,2,2,2,0,2,0,2,0,2,0,2,1,0,0,0,0,2],
[0,0,2,2,0,3,1,1,0,3,0,0,2,1,1,1,2,1,3,1,2,1,0,1,0,2,2,2,0,1,1,2],
[0,0,0,1,2,0,0,0,2,0,2,0,1,0,0,0,0,0,0,1,0,0,2,0,2,1,2,1,2,0,0,1],
[0,0,0,1,1,2,1,3,2,2,3,0,3,3,3,1,0,1,2,3,1,1,3,1,1,3,0,1,3,3,3,3],[0,0,2,1,2,3,0,2,2,3,3,2,0,1,2,3,2,2,3,2,1,
3,2,2,2,2,2,1,2,1,1,2],[0,1,0,3,1,3,1,2,0,3,0,0,2,1,2,3,0,2,3,2,1,2,0,2,1,2,0,1,0,3,1,2],
[0,0,0,1,2,3,0,0,2,3,2,0,3,0,0,3,0,0,0,3,3,3,2,0,2,3,0,0,2,1,0,3]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,3,0,3,0,0,0,3,0,0,3,3,0,3,0,3,3,0,1,3,0,0,0,0,0,1,0,2,3,0],[0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,1,0,0,1,0,2,
0,1,3,0,0,0,2,1,0,0,0],[0,0,0,0,0,2,0,3,0,3,3,1,3,0,3,3,3,3,3,3,0,3,3,3,0,3,3,0,3,0,0,3],
[0,0,0,1,0,3,0,3,0,3,0,3,1,1,1,3,3,3,3,1,1,3,0,1,0,2,0,0,0,1,1,1],[0,0,0,3,0,0,0,1,0,
0,0,1,0,2,1,0,1,0,0,1,2,0,0,1,0,1,0,2,0,0,2,0],[0,0,0,3,0,3,0,0,0,1,0,0,3,3,0,1,0,0,1,3,3,0,
0,0,0,3,0,3,3,3,0,3],[0,0,0,0,2,1,0,0,1,1,2,0,1,0,0,1,0,1,1,0,0,1,2,0,2,0,0,0,2,0,0,0],
[0,0,0,2,0,0,0,1,0,0,3,0,1,0,1,0,1,0,0,1,3,0,0,0,0,1,0,0,0,0,0,1],
[0,0,0,1,0,2,0,2,0,2,1,2,2,1,2,2,2,2,2,1,1,2,0,2,0,0,1,1,0,1,0,2],
[0,3,0,3,1,3,3,0,1,3,0,0,0,3,0,3,0,3,3,3,3,3,1,3,1,0,0,3,1,3,3,3],[0,0,0,2,0,0,1,0,0,3,0,0,0,1,0,3,0,0,3,0,0,
0,3,0,0,0,0,0,0,0,1,0],[0,1,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,2,1,1,2,0,1,0,1,1,0],
[0,0,0,3,0,0,3,0,0,2,0,0,2,3,0,1,0,0,2,0,3,0,3,0,0,0,0,3,0,3,3,0],[0,1,1,1,1,2,1,1,3,
2,0,1,0,1,0,2,1,1,2,1,1,2,0,1,1,1,1,1,3,1,1,1],[0,0,0,0,0,1,0,1,0,1,2,0,1,3,1,1,0,1,1,1,0,1,
1,1,0,1,0,0,0,0,0,1],[0,0,0,0,0,3,0,0,0,3,0,2,3,0,2,2,0,2,3,3,0,2,0,2,1,0,3,0,0,0,0,3],
[0,0,0,0,0,2,3,0,0,3,0,0,1,0,0,2,0,2,3,1,0,2,0,0,0,1,0,0,0,0,0,1],
[0,2,0,1,2,0,2,0,3,0,3,0,0,0,0,0,0,3,0,0,1,0,3,0,2,0,0,1,3,0,0,0],
[0,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,2,0,0,0,0,0,
3,3,0,3,0,3,0,0,0,0,0],[0,0,0,1,0,1,0,3,0,1,0,0,2,1,0,1,0,1,1,2,1,1,0,0,0,0,0,1,0,1,1,2],
[0,0,0,0,1,3,0,2,0,3,0,1,3,0,3,3,2,3,3,3,0,3,0,3,1,2,0,1,0,0,0,3],[0,0,3,3,0,1,0,0,0,
0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1],[0,3,0,3,3,0,3,0,0,0,0,0,2,3,0,0,0,0,1,2,3,0,
0,0,3,1,0,3,0,3,2,2],[0,2,0,2,1,0,2,0,2,0,2,1,0,2,0,0,0,0,3,0,2,0,2,0,2,0,2,2,2,2,2,0],
[0,0,1,0,0,3,0,1,0,3,0,1,2,0,0,0,1,0,3,0,0,0,0,0,0,0,1,3,0,0,0,0],
[0,0,0,0,3,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,3,1,0,3],
[0,1,0,0,0,1,1,0,2,1,0,0,0,1,0,1,0,1,0,0,0,1,2,1,0,0,0,0,2,1,1,0],[0,0,3,3,0,1,0,3,0,0,0,3,2,3,3,1,3,3,1,3,3,
3,0,3,0,3,3,3,0,3,3,3],[0,0,0,1,0,1,0,3,0,1,0,0,3,0,3,2,0,3,1,3,0,3,0,3,3,3,0,0,0,1,0,3],
[0,0,0,2,1,0,0,0,1,0,1,0,0,0,0,0,3,0,0,0,1,0,1,0,1,0,2,1,1,2,0,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,0,0,3,0,2,2,0,0,3,0,2,1,0,0,3,0,0,0,0,2,0,0,0,0,2],[0,0,0,1,0,3,0,0,0,1,2,0,2,1,2,1,0,3,1,2,3,
3,2,3,1,0,0,3,2,1,0,2],[0,0,2,0,0,2,0,2,0,2,2,0,2,0,2,2,2,2,2,2,0,2,2,2,0,2,2,0,2,0,0,2],
[0,0,0,2,0,2,0,0,0,2,0,0,0,2,0,2,0,2,2,0,2,2,2,0,0,0,0,0,0,2,0,0],[0,0,0,2,0,0,0,2,0,
0,0,2,0,2,2,0,2,0,0,2,2,0,2,0,2,2,0,2,0,2,2,0],[0,0,0,2,2,2,0,0,2,0,3,0,3,2,0,0,0,0,3,2,2,2,
3,0,2,0,0,3,3,2,0,3],[0,0,0,0,0,0,0,2,0,0,2,0,0,0,2,0,0,2,0,2,0,0,0,2,0,2,0,0,0,0,0,2],
[0,0,0,0,0,1,0,2,0,1,0,0,0,0,2,1,0,0,1,2,0,1,0,0,0,2,0,0,0,0,0,2],
[0,0,0,0,0,2,2,2,0,2,2,2,0,0,2,2,2,2,2,2,0,2,0,2,0,2,0,0,0,0,2,2],
[0,0,2,3,2,1,0,2,2,3,1,2,2,3,1,3,2,1,3,0,3,1,2,1,1,2,2,3,2,3,0,0],[0,0,1,2,0,3,2,1,0,3,0,1,3,0,3,3,1,3,3,3,0,
3,0,3,0,1,1,0,0,0,2,3],[0,2,1,0,2,1,2,1,2,1,3,1,1,2,0,1,1,3,1,1,2,1,2,3,2,3,1,2,2,0,2,1],
[0,0,0,2,0,0,2,2,0,0,0,2,0,2,2,0,2,0,0,2,2,0,2,0,2,2,0,2,0,2,2,2],[0,0,0,2,0,0,0,2,0,
0,0,2,2,2,2,0,2,2,0,2,2,0,0,2,0,2,0,2,0,2,0,2],[0,0,2,0,0,0,0,0,0,0,2,2,0,0,0,0,2,0,0,0,0,0,
0,0,0,0,2,0,0,0,0,0],[0,0,0,3,0,1,1,1,0,1,0,0,1,1,3,1,0,3,1,3,3,3,0,3,2,1,0,3,0,1,1,1],
[0,0,0,1,2,3,1,3,2,3,2,0,3,1,3,3,0,3,1,3,1,3,2,3,2,1,0,1,2,1,1,3],
[0,2,0,3,2,1,1,3,2,1,0,0,3,1,3,3,0,3,1,3,1,3,0,3,2,3,0,1,0,1,1,3],
[0,0,0,2,0,2,0,0,0,2,0,2,2,2,0,2,0,2,0,0,2,2,2,0,0,0,0,2,0,2,2,2],[0,0,0,2,0,3,0,0,0,3,2,0,0,2,0,3,0,2,3,0,2,
3,2,0,2,0,2,0,2,2,2,0],[0,0,0,2,0,0,0,0,0,0,2,2,0,2,0,0,0,0,0,0,2,0,2,0,0,0,2,0,2,2,2,0],
[0,0,3,0,0,3,0,3,0,1,3,3,3,0,0,1,3,3,1,3,0,3,0,3,2,3,3,2,0,0,0,3],[0,2,1,2,2,1,2,1,0,
1,0,1,3,2,1,3,1,1,1,1,2,1,0,1,2,1,1,2,0,2,2,3],[0,0,0,1,0,3,0,0,2,3,3,0,0,3,3,3,0,3,1,2,3,3,
2,3,1,0,0,3,2,1,0,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,0,0,0,0],
[0,0,2,2,0,0,0,0,0,0,1,2,3,0,0,2,2,0,1,0,2,0,1,0,0,0,2,3,1,0,0,3],
[0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,1,2,0,0,1,0,0,2,0,3,1,0,0,3],
[0,0,0,2,0,0,2,0,2,0,1,0,1,2,0,2,0,2,1,0,0,2,1,2,0,0,0,1,1,2,2,1],[0,0,2,2,0,1,2,2,0,1,2,2,2,2,2,1,2,2,1,2,2,
1,0,2,0,2,2,2,0,2,2,2],[0,2,0,3,2,1,2,2,0,1,0,0,2,1,2,1,0,3,1,2,1,3,0,3,3,2,0,1,0,3,2,2],
[0,0,0,3,2,1,1,3,2,1,2,0,1,1,3,1,0,3,1,1,1,1,2,3,2,1,0,3,2,3,1,1]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,0,0,2,0,0,2,0,0,2,0,2,2,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,0,2,0,0,0,1,0,2,0,0,2,0,1,
0,0,0,3,0,0,1,0,1,0,0],[0,0,0,0,0,2,0,2,0,2,0,2,2,0,2,2,2,2,2,2,0,2,0,2,0,2,0,0,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,0,2,0,
2,0,2,2,0,2,2,2,2,2,2,0,2,0,2,0,2,0,0,0,0,0,2],[0,0,0,1,0,1,1,3,0,1,0,0,1,1,3,1,0,3,0,1,1,3,
0,3,0,3,0,0,0,1,1,1],[0,0,0,0,0,2,0,0,0,2,0,0,2,0,0,2,0,2,2,0,0,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,0,0,3,0,2,0,0,0,3,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0],
[0,2,0,3,2,2,2,0,2,2,0,0,0,3,0,2,0,2,2,2,3,2,2,2,1,0,0,3,2,3,2,2],[0,0,3,2,0,0,0,3,0,0,0,3,3,0,3,0,3,0,0,3,0,
0,0,0,0,3,3,0,0,2,0,3],[0,2,0,1,2,2,2,0,2,2,0,0,0,1,0,2,0,2,2,2,1,2,2,2,3,0,0,1,2,1,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
2,0,0,0,0,0,0,0,0,0],[0,0,0,3,0,3,3,1,0,3,0,0,3,3,1,3,0,1,0,3,3,1,0,1,0,1,0,0,0,3,3,3],
[0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,2,0,0,0,0,0,0,1,0,0,2,0,0,1,0,0,1],
[0,0,0,1,0,1,3,1,0,1,0,0,1,3,1,1,0,1,2,1,3,1,0,1,0,1,0,0,0,3,3,1],
[0,0,0,0,0,1,0,0,0,1,0,2,0,0,0,1,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,2,0,0,0,0,0],[0,0,0,2,0,1,0,0,0,1,0,0,0,2,0,1,0,0,1,0,2,1,0,0,0,0,0,2,0,2,2,0],
[0,0,3,0,0,0,0,3,2,0,2,3,3,0,3,0,3,0,0,3,0,0,2,0,0,3,3,0,2,0,0,3],[0,0,0,3,0,0,0,0,0,
2,0,0,0,3,0,2,0,0,2,0,3,0,0,0,1,0,0,3,0,3,0,0],[0,0,1,0,0,0,0,1,2,0,2,1,1,0,1,0,1,0,0,1,0,0,
2,0,0,1,1,0,2,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,2,0,0,0,0,0,0,3,0,0,2,0,0,3,0,0,3],
[0,0,0,3,0,3,1,3,0,3,0,0,3,1,3,3,0,3,2,3,1,3,0,3,0,3,0,0,0,1,1,3],
[0,0,0,0,2,0,0,0,2,0,1,0,3,0,0,0,0,0,0,0,2,0,1,0,2,0,0,2,1,0,0,3],[0,0,0,2,0,3,0,0,0,3,0,0,0,2,0,3,0,0,3,0,2,
3,0,0,0,0,0,2,0,2,2,0],[0,0,1,2,0,0,0,1,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0,0,1,1,0,0,2,0,1],
[0,0,0,0,2,0,0,0,2,0,3,0,1,0,0,0,0,0,0,0,2,0,3,0,2,0,0,2,3,0,0,1]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,2,0,0,0,2,0,2,2,2,0,2,0,2,0,0,2,2,0,0,0,0,2,0,0,2,2,2],[0,0,1,3,0,3,0,1,0,1,2,1,3,3,3,1,1,3,1,3,3,
3,2,3,1,1,1,3,2,3,0,3],[0,0,2,0,0,2,0,2,0,2,2,2,2,0,2,2,2,2,2,2,0,2,2,2,0,2,2,0,2,0,0,2],
[0,0,0,2,0,0,0,2,0,0,0,2,2,2,2,0,2,0,0,2,2,0,2,0,0,2,0,0,0,2,0,2],[0,0,0,2,0,0,0,2,0,
0,0,2,0,2,2,0,2,0,0,2,2,0,2,0,2,2,0,2,0,2,0,0],[0,0,0,2,2,2,0,0,2,2,2,0,2,2,0,2,0,0,3,2,2,2,
2,0,2,2,0,3,2,2,0,2],[0,0,0,2,0,1,2,2,0,1,2,0,0,2,2,1,0,2,1,2,2,1,0,2,0,2,0,2,0,2,2,2],
[0,0,0,0,0,1,0,2,0,1,2,0,0,0,2,1,0,0,1,2,0,1,0,0,0,2,0,0,0,0,0,2],
[0,0,0,0,0,3,2,2,0,3,2,0,0,0,2,3,0,2,3,2,0,3,0,2,0,2,0,0,0,0,2,2],
[0,0,3,3,0,1,0,3,0,3,3,3,3,3,2,3,3,1,3,1,3,1,0,1,1,3,3,3,0,3,0,1],[0,0,1,3,0,3,2,1,0,1,0,1,3,3,3,1,1,3,1,3,3,
3,0,3,1,1,1,3,0,3,2,3],[0,2,0,0,2,1,2,0,0,1,1,0,0,2,3,1,0,3,1,0,2,1,0,3,2,0,0,2,0,0,2,0],
[0,0,0,2,0,0,2,2,0,0,0,2,2,2,2,0,2,0,0,2,2,0,2,0,2,2,0,2,0,2,2,2],[0,0,0,2,0,0,0,2,0,
0,0,2,2,2,2,0,2,2,0,2,2,0,2,2,2,2,0,2,0,2,0,2],[0,0,2,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,
0,0,0,0,2,0,0,0,0,0],[0,0,0,3,0,1,1,3,0,1,1,0,2,1,3,3,0,3,1,3,3,3,1,3,2,3,0,3,1,1,1,2],
[0,0,0,0,2,2,0,0,2,2,2,0,2,0,0,2,0,0,1,2,0,2,2,0,2,2,0,1,2,0,0,2],
[0,0,0,3,0,1,1,3,0,1,3,0,0,1,3,3,0,3,1,3,3,3,3,3,0,3,0,3,3,1,1,0],
[0,0,0,2,0,2,0,0,0,2,2,2,2,2,0,2,0,2,0,0,2,2,2,0,0,0,2,2,2,2,2,2],[0,0,0,2,0,2,0,0,0,2,2,2,0,2,0,2,0,2,0,0,2,
2,2,0,2,0,2,0,2,2,2,0],[0,0,0,2,0,2,0,0,0,2,2,2,2,2,0,2,0,2,2,0,2,2,2,0,0,0,2,0,2,2,2,2],
[0,0,1,3,0,3,0,1,0,1,1,1,1,3,2,1,1,3,1,3,3,3,0,3,3,1,1,1,0,3,0,3],[0,2,0,0,2,1,2,0,0,
1,0,0,2,2,0,1,0,1,1,0,2,1,0,1,2,0,0,2,0,0,2,2],[0,2,0,0,2,1,2,0,0,1,3,0,0,2,1,1,0,1,3,0,2,1,
0,1,2,0,0,2,0,0,2,0],[0,0,2,0,0,2,0,2,0,2,0,2,2,0,2,2,2,2,0,2,0,2,0,2,0,2,2,0,0,0,0,2],
[0,0,2,3,0,1,1,3,0,1,1,2,0,1,3,3,2,3,1,3,3,3,1,3,0,3,2,3,1,1,1,0],
[0,0,0,0,2,0,0,0,2,0,2,0,2,0,0,0,0,0,1,2,0,0,2,0,2,2,0,1,2,0,0,2],
[0,0,0,1,0,3,3,3,0,3,1,0,0,3,3,1,0,1,3,3,1,1,1,1,0,3,0,1,1,3,3,0],[0,0,2,2,0,3,2,2,0,3,2,2,0,2,2,3,2,2,3,2,2,
3,0,2,0,2,2,2,0,2,2,2],[0,2,0,0,2,3,2,2,0,3,0,0,2,2,2,3,0,3,3,2,2,3,0,3,2,2,0,2,0,0,2,2],
[0,0,0,0,2,2,0,0,2,2,2,0,2,0,0,2,0,0,3,2,0,2,2,0,2,2,0,3,2,0,0,2]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,0,0,3,0,2,3,0,0,3,0,3,3,0,2,3,0,0,0,0,2,0,0,0,0,0],[0,0,0,0,0,1,1,3,0,2,0,0,1,0,1,1,0,1,2,1,1,
1,0,1,3,3,0,1,0,0,1,1],[0,0,0,3,0,3,0,3,0,3,0,2,3,3,3,3,3,3,3,3,3,3,0,3,0,3,0,3,0,3,3,3],
[0,0,0,0,0,1,0,0,0,1,0,0,2,0,2,1,0,1,1,2,0,1,2,0,0,0,1,0,0,0,0,2],[0,0,0,3,0,1,0,1,0,
1,0,0,1,1,1,1,1,1,1,1,1,1,2,1,0,1,0,1,0,3,3,1],[0,0,1,0,2,1,0,1,2,0,2,1,1,0,2,0,1,2,1,1,0,2,
2,2,2,1,1,3,2,0,0,1],[0,0,0,2,2,1,2,0,2,1,0,0,1,2,0,1,0,1,1,0,2,1,2,0,2,0,0,2,2,2,2,0],
[0,0,0,2,0,3,0,0,0,3,0,3,2,0,0,3,0,0,3,0,0,3,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,1,0,1,1,3,3,0,1,1,3,1,1,1,0,1,0,1,0,3,1,0,0,0,0,1],
[0,3,0,0,2,3,3,0,2,1,1,0,1,0,0,1,0,3,2,3,0,3,2,3,3,3,0,1,2,0,3,3],[0,0,3,2,0,0,0,3,0,0,1,3,2,0,1,0,3,1,0,1,0,
1,1,1,0,3,3,0,1,3,0,2],[0,1,0,3,0,1,1,0,0,1,1,0,1,1,0,1,0,1,2,1,1,1,2,1,0,3,0,2,0,3,1,1],
[0,0,0,0,0,3,0,2,0,1,3,2,1,0,2,1,2,2,1,2,0,3,3,2,0,2,0,0,0,0,0,2],[0,0,0,0,0,2,0,2,2,
2,2,2,2,0,2,2,2,2,2,2,0,2,2,2,2,2,0,0,2,0,0,2],[0,0,0,0,0,1,0,0,0,1,3,0,3,0,0,1,0,0,1,0,0,1,
1,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,2,3,0,0,1,0,3,2,3,1,1,1,1,1,2,1,1,0,1,0,0,1,1,0,3,3,2],
[0,0,0,3,2,0,0,0,2,0,2,0,0,3,0,3,0,2,0,0,3,0,2,0,3,1,0,3,2,3,0,0],
[0,3,0,3,3,0,0,1,3,0,3,0,1,2,1,2,0,2,0,1,2,2,3,2,3,1,0,2,3,2,2,1],
[0,0,0,2,0,2,0,0,0,2,3,1,2,2,3,2,0,2,2,0,2,2,3,0,0,0,0,2,2,2,2,0],[0,0,0,2,0,1,0,3,0,1,3,3,3,2,3,3,3,1,3,3,2,
1,0,3,0,3,3,2,0,2,2,3],[0,0,0,1,0,0,0,0,0,0,3,2,0,1,1,0,0,0,0,2,1,0,0,0,0,0,2,1,0,1,1,0],
[0,0,1,0,0,3,0,3,3,1,3,3,0,0,3,1,3,3,1,0,0,3,3,3,0,3,1,0,3,0,0,0],[0,2,0,3,2,3,3,3,0,
2,0,0,3,3,3,1,0,3,2,3,0,3,0,3,2,3,0,0,0,3,3,3],[0,0,0,2,0,1,0,0,1,1,1,0,1,0,0,1,0,1,1,1,0,1,
1,1,0,0,0,0,1,2,0,1],[0,2,2,2,2,3,2,2,2,3,2,2,2,2,2,3,2,3,3,2,2,3,2,2,2,2,3,2,2,2,2,2],
[0,0,0,1,0,0,0,0,0,0,3,0,3,3,0,1,0,0,0,0,1,0,3,0,1,3,0,1,3,3,0,1],
[0,3,0,2,3,1,3,0,3,1,3,0,2,3,0,1,0,1,0,2,3,1,3,1,3,2,0,0,3,3,3,2],
[0,0,0,3,3,2,0,0,2,2,1,0,3,0,0,0,0,0,2,0,3,0,3,0,3,0,0,3,3,3,0,3],[0,0,0,3,0,3,0,0,0,3,2,0,0,3,0,3,0,0,3,0,3,
1,0,0,0,0,0,3,0,3,3,0],[0,2,0,2,2,2,2,0,0,2,1,0,1,2,0,2,0,3,2,0,2,3,1,3,2,0,0,2,1,3,2,1],
[0,0,0,3,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,1,0,0,0,1,2,2,1,0,3,0,2]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,3,0,1,2,0,1,1,0,0,0,0,0,0,0,1,1,3],[0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,3,0,0,3,0,0,
0,3,0,2,0,0,0,3,0,0,0],[0,0,3,0,0,1,0,1,0,1,2,1,2,0,1,1,1,1,1,1,0,1,2,1,0,1,3,0,2,0,0,2],
[0,0,0,1,0,0,0,1,0,2,0,1,1,1,1,2,1,0,3,1,1,0,0,0,0,1,0,3,0,1,0,1],[0,0,0,1,0,2,0,3,2,
2,3,3,1,1,3,2,3,2,2,3,1,2,3,2,1,3,0,1,3,1,0,1],[0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,1,0,0,1,1,1,3,
0,0,0,1,0,3,0,1,0,1],[0,0,0,3,0,2,3,3,0,2,3,0,2,3,0,2,0,1,2,3,3,2,0,3,0,1,0,3,0,3,3,3],
[0,0,0,0,0,3,0,1,0,3,1,2,1,0,1,3,0,3,3,1,0,1,0,3,0,1,0,0,0,0,0,1],
[0,0,0,3,2,1,1,1,2,1,2,0,3,3,0,1,0,1,1,1,3,1,2,1,3,1,2,3,2,3,1,1],
[0,2,1,0,2,3,2,1,2,3,1,1,0,0,3,3,1,2,3,2,0,3,2,2,2,1,1,0,2,0,2,2],[0,0,2,0,0,0,3,0,0,1,0,0,0,2,0,1,0,0,1,0,2,
0,0,0,0,0,2,2,0,0,3,0],[0,3,0,3,3,1,3,0,0,1,1,0,2,3,1,1,0,3,1,2,3,1,0,3,3,0,0,3,0,3,3,2],
[0,0,0,2,0,2,2,3,0,2,0,0,1,2,1,2,0,2,2,1,2,2,1,2,3,3,0,2,0,2,2,1],[0,0,0,1,0,3,0,0,0,
3,0,0,0,3,0,3,0,0,3,0,3,3,3,0,3,0,0,3,0,1,0,0],[0,2,1,3,2,3,3,3,2,3,2,1,3,3,3,3,1,3,3,3,3,3,
0,3,2,3,1,3,2,3,3,3],[0,0,0,0,0,3,2,0,0,3,0,0,3,0,0,0,0,0,3,2,0,0,0,0,3,0,0,0,0,0,0,3],
[0,0,0,0,0,3,0,0,0,3,0,0,3,0,0,1,0,0,0,3,0,3,0,0,0,3,2,0,0,0,0,3],
[0,0,0,3,0,2,0,2,0,2,1,2,2,0,2,2,0,2,2,2,3,2,1,2,0,2,0,3,1,0,0,2],
[0,0,0,0,0,1,0,0,0,1,3,3,3,0,0,1,0,1,0,2,0,1,3,1,0,0,3,0,3,0,0,3],[0,0,0,3,0,0,0,0,0,0,1,1,0,3,0,0,0,0,3,0,1,
0,3,0,2,0,1,2,3,3,0,0],[0,0,1,3,0,0,0,1,0,0,1,1,0,3,1,0,1,0,0,1,3,0,1,1,0,1,1,2,1,3,3,0],
[0,0,0,0,0,3,0,0,2,3,2,0,3,0,3,3,0,3,3,3,0,3,2,3,1,0,0,3,2,0,0,3],[0,0,0,1,0,0,0,0,0,
2,0,0,3,0,0,2,0,0,2,0,0,0,2,0,0,0,0,0,0,1,0,3],[0,1,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,0,3,0,1,0,
0,0,1,0,0,1,0,1,1,0],[0,0,3,0,0,3,0,3,0,3,0,3,3,0,3,3,3,3,1,3,0,3,0,3,0,3,3,1,0,0,0,3],
[0,0,3,0,0,3,0,2,0,3,0,3,2,0,2,2,3,2,3,2,0,2,2,2,0,0,3,0,2,0,0,2],
[0,0,0,2,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0,1,0,0,0,1,0,0,0],
[0,0,0,2,2,3,1,0,2,3,2,0,0,1,0,3,0,3,3,0,2,3,2,3,2,0,0,2,2,1,1,2],[0,0,2,3,0,2,3,2,0,2,0,2,3,1,2,2,2,2,2,2,1,
2,0,2,0,2,2,1,0,1,1,2],[0,0,0,3,0,3,0,1,0,3,0,0,1,0,1,3,0,3,3,1,0,3,0,3,0,1,0,0,0,3,0,1],
[0,0,0,0,3,3,0,0,3,3,3,0,0,0,0,3,0,2,3,0,2,3,3,0,3,0,0,3,3,0,0,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,2,1,2,2,1,0,0,1,0,1,1,0,0,1,2,0,0,0,2,0,2,0,0,2],[0,0,0,2,0,1,1,3,0,0,0,0,1,2,1,1,0,1,0,1,3,
1,0,1,3,3,2,3,0,2,1,1],[0,0,2,3,0,1,0,1,0,1,0,0,1,1,1,1,1,1,1,1,1,1,0,1,0,1,2,1,0,1,1,1],
[0,0,0,2,2,1,0,0,2,1,2,0,0,2,0,1,0,1,1,0,2,1,0,0,2,0,3,2,2,2,0,0],[0,0,0,3,0,3,0,3,0,
3,0,0,3,3,3,3,3,1,3,3,3,1,2,1,0,3,0,3,0,3,3,3],[0,0,1,0,2,1,0,1,2,0,2,1,1,0,0,0,1,0,3,1,0,2,
2,0,2,1,1,3,2,0,0,1],[0,0,0,2,0,3,0,0,0,3,2,0,3,0,0,3,0,1,3,0,0,3,0,0,0,0,0,0,0,2,0,0],
[0,2,0,2,2,1,2,2,2,1,3,3,2,2,1,1,0,2,1,2,2,1,1,2,2,2,0,2,2,2,2,2],
[0,0,0,0,0,3,0,3,0,3,3,3,1,0,3,3,3,3,3,3,0,3,0,3,0,3,1,0,0,0,0,3],
[0,3,2,0,2,3,3,2,2,1,3,2,1,0,0,1,2,3,2,3,0,3,2,3,1,3,2,1,2,0,3,3],[0,0,3,0,0,2,0,3,0,2,1,3,2,2,1,2,3,1,2,1,2,
1,1,1,0,3,3,2,1,1,0,2],[0,3,0,1,0,3,3,0,0,3,1,0,3,3,0,3,0,3,0,1,3,3,0,3,0,3,0,0,0,1,3,1],
[0,0,0,0,0,3,0,2,0,3,1,2,1,0,2,3,2,2,3,2,2,3,1,2,2,2,0,2,0,0,0,2],[0,0,0,0,0,2,0,2,0,
2,0,2,0,0,2,2,2,2,2,0,0,2,0,2,0,2,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,1,3,0,1,0,0,3,0,0,1,0,0,1,
1,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,2,3,2,0,3,0,1,2,3,3,3,1,3,3,0,1,3,2,3,0,2,1,1,0,3,3,2],
[0,0,0,3,2,0,0,0,2,0,2,0,0,3,0,3,0,0,2,0,3,0,2,0,3,3,0,3,2,3,0,0],
[0,3,0,1,3,0,2,1,3,0,1,0,1,2,1,2,0,2,0,1,2,2,1,2,3,1,0,2,1,2,2,1],
[0,0,0,2,0,2,0,0,0,2,0,3,0,2,0,2,0,2,0,0,2,2,1,0,0,0,0,2,0,2,2,0],[0,0,0,2,0,3,0,1,0,3,1,1,1,2,1,3,1,3,3,1,2,
3,2,1,0,1,1,2,2,2,2,1],[0,0,0,3,0,0,0,0,0,2,0,2,0,3,0,2,0,0,2,0,3,0,0,0,0,0,2,1,0,3,3,0],
[0,0,3,2,0,3,0,3,3,1,3,3,2,2,3,1,3,3,1,2,2,3,3,3,2,3,3,2,3,2,2,2],[0,2,0,3,2,1,3,3,0,
0,0,0,3,3,3,3,0,1,0,3,2,1,0,3,2,3,0,2,0,3,3,3],[0,0,0,2,0,3,0,0,3,3,3,2,1,0,0,3,0,3,3,1,0,3,
3,3,0,0,0,0,3,2,0,1],[0,0,0,0,0,3,0,0,0,3,0,0,0,0,0,3,0,3,3,0,0,3,0,0,0,2,1,0,0,0,0,0],
[0,0,0,1,0,2,0,2,0,2,3,0,1,3,2,1,0,2,2,2,1,2,3,2,1,1,0,1,3,3,0,1],
[0,1,0,0,1,1,1,0,1,1,1,0,2,1,0,1,0,1,0,2,1,1,1,1,1,2,0,0,1,1,1,2],
[0,0,0,3,3,0,2,2,2,0,1,2,1,2,2,2,2,2,0,2,3,2,1,2,3,2,0,3,1,3,2,1],[0,0,0,1,0,1,2,0,0,1,1,0,2,1,3,1,0,2,1,2,1,
1,0,2,0,0,0,1,0,1,1,2],[0,2,0,2,2,2,2,0,0,2,1,0,1,2,0,2,0,3,2,0,2,3,1,3,2,0,0,2,1,1,2,1],
[0,0,0,3,3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,1,0,0,0,3,2,0,3,0,3,0,2]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,0,0,2,0,0,2,0,0,2,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,2],[0,0,0,1,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,1,
0,2,0,3,0,0,1,2,1,0,0],[0,0,2,0,0,1,0,2,0,1,2,2,2,0,2,1,2,0,1,2,0,1,2,0,0,2,2,0,2,0,0,2],
[0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,0,0],[0,0,2,0,0,1,0,2,0,
1,0,2,0,0,2,1,2,0,1,2,0,1,0,0,0,2,2,0,0,0,0,0],[0,0,0,2,0,2,0,0,0,2,0,0,2,2,0,2,0,0,1,0,2,2,
0,0,0,0,0,1,0,2,0,2],[0,0,0,0,0,2,0,0,0,2,0,0,2,0,0,2,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,2],
[0,0,0,0,0,3,0,2,0,3,0,0,2,0,2,3,0,0,1,2,0,3,0,0,0,2,0,0,0,0,0,2],
[0,0,0,2,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,2,0,2,0,0,0,0,2,2,2,0,0],
[0,0,2,1,0,0,0,2,0,0,0,2,1,1,3,0,2,0,0,2,1,0,1,0,3,2,2,1,1,1,0,3],[0,0,3,0,0,3,2,3,0,3,0,3,3,0,3,3,3,3,0,3,0,
3,0,3,0,3,3,1,0,0,2,3],[0,0,2,0,0,2,0,2,0,2,2,2,3,0,1,2,2,0,2,2,0,2,1,0,0,2,2,0,1,0,0,3],
[0,0,0,2,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,2,0,0,2,0,2,2,0],[0,0,0,0,0,2,0,0,0,
2,0,0,0,0,0,2,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,0,2,0,2,0,0,2,0,2,2,0,2,2,2,0,2,
0,2,2,2,0,0,0,0,0,2],[0,0,0,3,0,3,3,1,0,3,3,0,3,3,2,3,0,1,3,1,3,3,0,1,2,1,0,3,0,3,3,3],
[0,0,0,0,0,3,0,2,0,3,0,0,2,0,2,3,0,3,1,2,0,3,0,3,0,2,0,0,0,0,0,2],
[0,0,0,2,0,1,3,1,0,1,3,0,3,2,0,1,0,1,1,1,2,1,2,1,1,1,0,2,2,2,3,1],
[0,0,0,0,0,2,0,2,0,2,0,0,2,0,2,2,0,2,0,2,0,2,0,2,0,2,0,0,0,0,0,2],[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,
0,2,0,2,0,0,0,2,0,0,0],[0,0,0,2,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,2,0],
[0,0,3,1,0,2,1,2,0,2,0,3,2,1,2,2,3,2,2,2,1,2,0,2,2,2,3,3,0,1,1,2],[0,0,0,0,0,0,0,0,0,
0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2],[0,0,0,1,0,2,1,3,0,2,0,0,3,1,3,2,0,2,0,3,1,2,
0,2,2,3,0,1,0,1,1,3],[0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,2,0,0,0,0,0,0,2,0,2,0,0],
[0,0,2,0,0,1,0,0,0,1,3,2,3,0,0,1,2,1,3,0,0,1,3,1,0,0,2,0,3,0,0,3],
[0,0,0,3,0,0,0,0,0,0,2,0,0,3,0,0,0,0,3,0,3,0,2,0,1,0,0,2,2,3,0,0],
[0,0,1,2,0,3,2,1,0,3,3,1,0,2,1,3,1,3,3,1,2,3,3,3,0,1,1,0,3,2,2,0],[0,0,2,2,0,1,2,2,0,1,0,2,2,2,2,1,2,2,1,2,2,
1,0,2,0,2,2,0,0,2,2,2],[0,0,0,2,0,1,0,2,0,1,0,0,2,2,2,1,0,1,2,2,2,1,0,1,0,2,0,3,0,2,0,2],
[0,0,1,2,0,1,2,1,0,1,0,1,1,2,1,1,1,1,1,1,2,1,0,1,0,1,1,0,0,2,2,1]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,2,2],[0,0,0,3,0,0,0,0,0,0,2,0,0,3,0,2,0,0,1,0,1,
0,2,0,3,0,0,2,2,3,0,0],[0,0,2,2,0,0,0,0,0,0,2,2,0,2,0,0,0,0,0,0,2,0,2,0,0,0,2,2,2,2,2,0],
[0,0,0,2,0,3,0,2,0,3,0,2,2,2,2,3,2,2,3,2,2,3,0,0,0,2,2,0,0,2,0,2],[0,0,0,0,0,2,0,0,0,
2,0,2,2,0,0,2,0,2,2,0,0,2,0,2,0,0,0,0,0,0,2,2],[0,0,0,2,0,3,0,0,0,1,0,0,2,2,2,1,0,3,2,2,2,1,
0,3,0,2,0,1,0,2,0,2],[0,0,0,2,0,0,2,0,0,0,0,0,0,2,0,0,0,2,0,0,2,0,0,0,0,0,0,2,0,2,2,0],
[0,0,0,0,0,3,0,2,0,3,2,2,2,0,2,3,0,0,3,2,0,3,2,0,0,2,0,0,0,0,0,2],
[0,0,0,2,0,0,0,0,0,0,0,2,0,2,0,0,2,0,0,0,2,0,0,0,0,0,2,2,0,2,0,0],
[0,2,2,0,0,1,3,1,0,1,3,2,3,0,2,1,2,1,1,1,0,1,0,1,1,3,2,0,0,0,3,1],[0,0,3,0,0,1,2,3,0,3,0,3,3,0,3,3,3,3,3,3,0,
3,0,3,0,3,3,0,0,2,2,3],[0,0,0,1,2,1,1,3,0,1,1,0,1,1,0,1,0,3,1,1,1,1,0,3,2,1,0,1,0,1,1,1],
[0,0,0,2,0,0,2,0,0,0,2,0,2,2,0,0,0,0,0,0,2,0,0,0,2,0,0,2,0,2,2,0],[0,0,0,0,0,2,0,0,0,
2,0,0,0,0,0,2,0,0,2,0,0,2,2,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,2,0,2,0,2,2,0,0,0,2,2,0,2,2,2,0,2,
2,2,0,2,0,0,0,0,0,2],[0,0,0,3,0,2,3,3,0,0,0,0,1,3,1,2,0,2,0,3,3,2,0,2,2,3,0,3,0,3,3,1],
[0,0,0,0,0,2,0,0,0,2,0,0,2,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,2],
[0,2,1,3,2,2,3,2,2,2,0,1,2,3,2,2,1,2,2,2,1,2,0,2,2,2,1,1,0,3,3,2],
[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,2,0,0,0],[0,0,0,0,0,2,0,2,0,2,0,0,2,0,2,2,2,2,0,2,0,
2,2,2,2,2,0,0,2,0,0,2],[0,0,0,0,0,2,0,0,0,2,0,0,2,0,0,2,0,2,2,0,0,2,0,0,0,0,0,2,0,0,0,2],
[0,0,1,0,0,3,0,1,2,3,3,1,2,0,3,3,1,3,3,1,0,3,3,3,2,1,1,2,3,0,0,2],[0,0,0,2,0,0,0,0,0,
2,0,0,2,0,0,0,0,0,3,0,2,0,0,0,0,0,0,3,0,2,0,2],[0,2,0,2,2,1,2,0,2,1,3,0,3,2,0,1,0,1,3,2,2,1,
3,1,2,0,0,2,3,2,2,3],[0,0,2,0,0,1,0,2,0,1,0,2,2,0,2,1,2,0,3,2,0,1,0,2,0,2,0,0,0,0,0,2],
[0,0,2,0,0,2,0,0,0,2,2,2,1,0,1,2,2,0,2,0,0,0,3,0,0,2,2,0,3,0,0,1],
[0,2,1,0,0,1,2,1,0,1,0,1,1,2,1,1,1,1,0,1,2,1,0,1,0,1,1,3,0,2,2,1],
[0,0,0,1,2,2,2,0,0,2,2,0,1,1,3,2,0,2,2,0,1,2,1,2,3,0,0,1,1,3,2,3],[0,0,2,0,0,3,2,2,0,3,0,2,0,0,2,3,2,2,3,2,0,
3,0,2,0,2,2,0,0,0,0,2],[0,0,0,2,0,3,0,2,0,3,0,0,2,0,2,3,0,1,3,2,0,1,0,1,0,2,0,0,0,0,0,2],
[0,0,0,1,0,0,0,0,2,0,2,0,0,3,0,0,0,0,0,0,1,0,2,0,1,0,0,3,2,1,0,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,0,0,2,0,0,2,0,0,2,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,2],[0,0,0,1,0,0,0,0,0,2,0,0,0,1,0,2,0,0,2,0,3,
0,0,0,1,0,0,3,0,1,0,0],[0,0,2,0,0,3,0,2,0,3,0,0,2,0,2,3,2,2,3,2,0,3,0,2,0,2,2,0,0,0,0,2],
[0,0,0,2,0,2,0,0,0,2,0,0,0,2,0,2,0,2,2,0,2,2,0,0,0,0,0,2,0,2,0,0],[0,0,0,2,0,1,0,2,0,
1,0,2,2,2,2,1,2,0,1,2,2,1,0,0,2,2,0,2,0,2,2,2],[0,0,0,0,0,2,0,0,0,0,3,0,2,0,1,0,0,0,3,2,0,2,
0,0,0,0,0,1,0,0,0,2],[0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,2,0,2,0,0,0,2,0,2,0,0,0,0,0,2],
[0,0,0,0,0,3,0,2,0,3,0,0,2,0,2,3,0,2,3,2,0,3,0,2,0,2,0,0,0,0,0,2],
[0,0,0,2,0,2,2,2,0,2,2,2,2,2,2,2,2,2,2,2,2,2,0,2,0,2,0,2,0,2,2,2],
[0,0,2,3,2,0,0,2,2,0,2,2,3,3,1,0,2,0,0,0,3,0,3,0,1,2,2,3,3,3,0,1],[0,0,1,0,0,1,0,1,0,1,0,1,1,2,1,1,1,1,2,1,2,
1,0,1,0,1,1,3,0,2,0,1],[0,2,0,2,2,2,2,0,2,2,0,0,1,2,3,2,0,2,2,0,2,2,3,2,2,2,0,2,3,2,2,1],
[0,0,0,0,0,2,0,0,0,2,0,0,2,0,0,2,0,2,2,0,0,2,2,2,2,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,0,0,
0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,2,0,0],[0,0,2,0,0,2,0,2,0,2,2,2,2,0,2,2,2,2,2,2,0,2,
0,2,0,2,2,0,0,0,0,2],[0,0,0,1,0,1,1,1,0,1,0,0,1,1,3,1,0,3,1,3,1,3,0,3,0,1,0,1,0,1,1,1],
[0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,3,0,0,1,0,1,0,2,0,0,0,0,0,0],
[0,2,0,2,2,3,1,3,2,3,0,0,3,0,3,3,0,3,3,3,0,3,0,3,3,3,0,0,0,0,1,3],
[0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,2],[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,
0,2,0,0,0,2,2,2,0,0,0],[0,0,0,2,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,2,0,2,0,0,0,0,0,2,2,2,0],
[0,0,3,1,0,2,1,2,0,2,0,3,2,1,2,2,3,2,2,2,1,2,0,2,2,2,3,1,0,1,1,2],[0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,2,1,3,2,2,2,0,1,1,3,2,0,2,2,1,1,2,
2,2,0,3,0,1,2,1,1,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0],
[0,0,0,0,0,3,0,2,0,3,1,0,1,0,2,1,0,3,3,2,0,3,1,3,0,2,0,0,1,0,0,1],
[0,0,0,3,0,0,0,0,0,0,1,0,2,3,3,0,0,0,1,0,3,0,0,0,1,0,0,2,0,3,0,0],
[0,0,1,2,0,1,2,1,2,1,1,1,2,2,1,1,1,1,1,1,0,1,1,1,0,1,1,0,1,2,2,2],[0,0,0,2,0,3,2,0,0,3,0,0,0,2,0,3,0,0,3,0,2,
3,0,0,0,0,0,2,0,2,2,0],[0,0,0,2,0,3,0,0,0,3,0,0,0,0,0,3,0,1,0,0,0,1,0,1,0,0,0,1,0,2,0,0],
[0,0,1,2,2,3,0,1,2,3,2,1,1,0,1,3,1,1,3,1,0,3,2,1,2,1,1,2,2,2,0,1]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,2,3,3,0,0,0,0,0,1,0,0,0,2,0,0,0,3,0,2,0,0,2],[0,0,1,1,0,0,0,1,0,0,2,1,0,1,0,0,1,0,0,0,0,
0,2,0,2,1,3,0,2,1,0,0],[0,0,2,2,0,3,0,3,0,3,2,0,3,0,3,3,3,3,3,3,0,3,2,3,0,3,2,0,2,0,0,3],
[0,0,0,2,2,3,0,0,2,3,3,0,2,2,3,3,0,3,3,0,2,3,1,0,2,0,0,0,2,2,0,0],[0,0,0,1,0,0,0,0,0,
0,0,0,2,1,0,0,0,2,0,0,1,2,1,2,1,0,0,1,0,1,1,2],[0,0,0,2,3,3,0,0,3,0,3,0,0,2,0,0,0,0,3,0,2,2,
3,0,3,0,0,0,3,2,0,0],[0,0,0,2,0,1,0,3,0,1,1,0,3,0,3,1,0,2,1,3,0,1,0,3,0,3,0,0,0,2,0,3],
[0,2,0,2,2,2,2,2,2,2,2,1,1,2,2,2,0,0,2,2,2,2,2,0,2,2,0,2,2,2,2,2],
[0,0,0,3,0,2,1,1,0,2,0,1,2,3,1,2,1,1,2,1,3,2,0,1,0,1,3,3,0,3,1,1],
[0,1,3,3,2,3,1,3,2,0,3,3,1,3,0,0,3,3,0,3,3,3,2,3,1,3,3,3,2,3,1,3],[0,0,2,1,0,3,2,2,0,3,0,2,3,3,3,3,2,3,3,3,3,
3,0,3,1,2,2,3,0,0,2,3],[0,0,0,3,0,0,0,0,0,0,1,0,1,0,2,0,0,2,0,3,0,0,0,2,0,1,0,0,0,3,0,3],
[0,0,0,2,0,0,2,3,0,0,0,3,0,2,3,0,3,0,0,3,0,0,0,0,2,3,0,0,0,2,2,3],[0,0,0,3,0,3,0,1,0,
3,0,1,3,3,1,3,1,1,3,3,3,3,0,1,0,1,0,3,0,3,0,3],[0,0,1,0,0,3,0,3,0,3,1,1,3,0,3,1,1,3,3,3,0,3,
3,3,0,3,1,0,0,0,0,3],[0,0,0,3,0,0,2,1,0,0,1,0,2,2,0,0,0,0,0,3,3,0,3,0,2,1,0,3,1,2,2,2],
[0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,3,0,0,0,1,0,1,0,0,1,1,0,0,0],
[0,1,0,0,1,3,0,2,1,3,0,0,3,0,2,2,0,2,3,2,0,2,0,2,1,2,0,0,0,0,0,3],
[0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,1,0,1,3,0,1,1,3,0,0,0,0,1,0,1,1,1],[0,0,0,3,0,3,0,0,0,3,3,0,0,3,0,3,0,3,3,0,3,
3,2,0,2,0,0,0,2,3,3,0],[0,0,0,0,0,0,0,0,0,2,1,1,0,0,0,2,0,0,2,0,0,0,1,0,0,0,1,2,1,0,0,0],
[0,0,3,1,0,3,0,3,1,2,1,3,3,1,3,2,3,3,2,3,1,3,1,3,3,3,3,3,1,1,2,3],[0,1,0,1,1,3,1,0,0,
0,0,0,2,1,0,1,0,3,0,0,1,3,0,1,1,0,0,1,0,1,1,2],[0,0,0,1,0,3,0,0,0,3,0,2,3,0,0,3,0,3,1,3,0,3,
0,3,0,0,0,0,0,1,0,3],[0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,0,0,0,2,0,0,0,0,0,0,2,3,0,0,0,0,0],
[0,0,2,0,0,3,1,3,0,3,2,2,2,1,3,3,2,3,3,3,0,3,2,3,0,0,2,0,2,1,1,2],
[0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,3,0,0,0,0,0,3,0,3,0,0,0,3],
[0,0,0,3,1,2,3,1,2,2,1,2,3,3,1,3,2,3,2,1,3,3,1,3,1,1,0,3,1,3,3,3],[0,0,2,3,0,3,2,2,0,3,3,2,0,3,0,3,2,0,3,0,3,
3,0,0,0,2,2,3,0,3,3,0],[0,3,0,3,3,1,3,2,0,1,0,0,2,3,2,1,0,0,1,2,3,0,0,0,3,2,0,3,0,3,3,2],
[0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,1,0,0,2,1,3,1,0,0,0,1,0,2,0,1,0,1]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,3,0,3,0,0,0,3,0,0,3,3,0,1,0,3,1,0,3,3,0,0,0,0,0,3,0,3,3,1],[0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,1,0,0,1,0,0,
0,3,0,2,0,0,0,3,0,0,0],[0,0,1,0,0,3,0,3,0,3,0,3,3,0,0,3,3,3,3,3,0,3,1,3,0,3,1,0,1,0,0,3],
[0,0,0,3,0,3,0,3,0,1,0,3,3,3,3,1,3,3,1,3,3,3,0,3,0,3,0,0,0,3,0,3],[0,0,0,0,0,2,0,1,2,
2,3,1,0,0,0,2,1,2,2,1,0,2,2,2,2,1,0,0,2,0,0,2],[0,0,0,1,0,3,0,0,0,3,0,0,3,1,0,3,0,0,3,3,1,1,
0,0,0,3,0,3,0,1,0,3],[0,0,0,0,0,3,0,2,0,3,0,0,3,0,2,3,0,0,3,2,0,3,0,2,0,0,0,0,0,0,0,2],
[0,0,0,0,0,0,0,3,0,0,3,2,3,0,3,0,0,0,0,3,0,2,0,0,0,3,0,0,0,0,0,3],
[0,0,0,1,2,0,2,0,2,0,3,0,0,1,0,0,0,0,0,0,1,0,2,0,2,0,2,1,2,1,2,0],
[0,2,3,0,2,2,2,3,2,2,1,3,0,0,3,2,3,2,2,2,0,2,2,2,2,3,3,0,2,0,2,2],[0,0,2,2,0,0,3,0,0,3,0,0,0,0,0,3,0,0,3,0,0,
0,0,0,0,0,2,0,0,2,3,0],[0,1,0,1,1,2,1,0,0,2,1,0,2,1,1,2,0,1,2,2,1,2,0,1,1,0,0,1,0,1,1,2],
[0,0,0,1,0,0,1,0,0,0,0,0,2,1,2,0,0,0,0,2,1,0,3,0,1,0,0,1,0,1,1,2],[0,0,0,0,0,3,0,0,0,
3,0,0,0,2,0,3,0,0,3,0,2,3,1,0,0,0,0,2,0,0,0,0],[0,2,2,2,2,1,2,1,2,1,2,2,1,2,1,1,2,1,1,1,2,1,
0,1,2,1,2,2,2,2,2,1],[0,0,0,0,0,1,2,0,0,1,0,0,1,0,0,0,0,0,1,2,0,0,0,0,3,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,3,1,0,0,0,0,0,1,2,0,0,0,0,1],
[0,0,0,1,0,2,0,2,0,2,3,2,2,0,2,2,0,2,2,2,1,2,3,2,0,2,0,1,3,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,2,
0,1,0,1,0,3,0,1,0,0,0],[0,0,0,1,0,1,0,0,0,1,2,0,0,1,0,1,0,1,1,0,1,1,2,0,0,0,0,2,2,1,1,0],
[0,0,0,0,0,1,0,0,2,1,2,0,1,0,1,1,0,1,1,1,0,1,2,1,3,0,0,3,2,0,0,1],[0,0,0,3,0,0,0,0,0,
2,0,0,3,0,0,2,0,0,2,0,0,0,2,0,0,0,0,0,0,3,0,3],[0,3,0,3,3,0,3,0,0,0,0,0,0,3,0,0,0,0,3,0,3,0,
0,0,3,0,0,3,0,3,3,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,0,0,3,0,0,0,3,0,3,0,0,0,0,3,0,3,0,0,0,2,0,0,2,3,0,2,0,0,0],
[0,0,0,2,3,0,0,0,3,0,3,0,0,0,0,0,0,0,2,0,0,0,3,0,3,0,0,0,3,0,0,0],
[0,0,0,2,2,3,3,0,2,3,2,0,0,3,0,3,0,3,3,0,2,3,2,3,2,0,0,2,2,3,3,2],[0,0,1,1,0,1,1,1,0,1,0,1,0,3,1,1,1,1,1,1,3,
1,0,1,0,1,1,3,0,3,3,1],[0,0,0,1,0,3,0,1,0,3,0,0,1,0,1,3,0,3,3,1,0,3,0,3,0,1,0,0,0,1,0,1],
[0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,2,0,0,2,0,1,0,1,0,0,1,1,0,0,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,3,2,1,0,0,0,1,2,0,3,0,0,0,0,0,3,0,0,1,1,3],[0,0,0,2,0,0,0,0,0,3,1,0,3,2,3,3,0,0,3,3,3,
0,1,0,1,0,0,3,1,2,0,3],[0,0,3,0,0,0,0,2,0,0,3,1,2,0,2,0,2,0,0,2,0,0,3,0,0,2,3,0,3,0,0,2],
[0,0,0,1,0,1,0,1,0,1,3,1,3,1,0,1,1,1,1,3,1,1,3,0,0,1,0,0,0,1,0,3],[0,0,2,0,0,0,0,1,0,
0,0,1,0,2,1,0,1,0,0,1,2,0,1,0,2,1,2,2,0,0,3,0],[0,0,0,3,3,2,0,0,3,1,0,0,0,3,0,1,0,0,3,1,3,3,
0,0,3,1,0,0,0,3,0,0],[0,0,0,1,2,0,1,2,2,0,3,0,3,1,2,0,0,3,0,2,1,0,2,2,2,2,0,1,2,1,1,0],
[0,0,0,2,0,1,0,1,0,1,1,3,0,0,1,1,0,0,3,1,0,1,0,0,0,1,0,0,0,0,0,1],
[0,0,0,3,0,2,2,2,0,2,1,3,3,3,2,2,3,2,2,2,3,2,2,2,0,0,1,3,2,3,2,2],
[0,3,1,2,2,1,3,1,2,2,1,1,0,2,3,2,1,1,2,2,2,1,2,1,0,1,1,2,2,2,3,2],[0,0,1,2,0,2,1,1,0,3,0,1,2,0,2,3,1,2,3,2,0,
2,0,2,0,1,1,0,0,3,1,2],[0,3,3,2,3,0,3,3,0,0,1,3,0,3,3,0,3,1,0,0,3,0,2,1,3,2,3,3,0,2,3,0],
[0,0,0,3,0,1,3,3,0,3,0,3,2,3,3,3,3,1,3,3,3,1,1,1,3,3,0,3,0,3,3,3],[0,0,0,2,0,2,0,1,2,
2,2,1,1,2,1,2,1,1,2,1,2,2,1,1,1,1,0,2,2,2,0,1],[0,0,2,0,0,3,0,3,0,3,3,2,3,0,3,3,2,3,3,3,0,3,
1,3,2,3,2,0,0,0,0,3],[0,0,0,2,0,0,1,2,0,0,0,2,1,1,3,1,0,3,0,0,2,1,0,3,1,2,0,2,0,1,1,1],
[0,0,0,1,1,0,1,1,1,0,1,0,0,1,1,3,0,3,1,0,1,0,1,1,1,0,0,1,1,1,1,0],
[0,3,0,2,3,0,1,3,3,0,0,0,3,3,3,3,0,3,0,3,2,3,0,3,3,3,0,2,0,3,3,3],
[0,0,0,1,0,3,0,2,0,3,1,3,0,1,2,3,0,3,2,2,1,3,2,2,0,2,3,1,1,1,1,0],[0,0,0,3,0,0,0,0,0,0,2,1,0,3,0,2,0,3,1,0,3,
0,3,0,3,0,1,1,3,3,3,0],[0,0,0,1,0,3,2,0,0,3,2,1,3,1,0,3,0,3,3,2,1,3,2,0,0,0,1,0,2,1,1,3],
[0,0,2,0,0,3,0,0,3,2,3,0,3,0,3,2,0,3,2,3,0,3,3,3,1,0,2,1,3,0,0,3],[0,1,1,2,1,1,1,1,0,
0,0,1,2,1,1,3,1,1,0,1,1,1,0,1,1,1,1,1,0,2,1,2],[0,1,0,1,1,2,1,0,0,2,0,0,1,0,0,2,0,2,3,1,0,2,
0,2,0,0,0,0,0,1,1,1],[0,2,1,0,2,1,2,1,2,1,3,1,3,0,0,1,1,1,0,1,0,1,2,1,2,1,2,0,2,0,2,1],
[0,0,1,3,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0,0,3,0,1,0,0,3,1,0,1,0,0,2],
[0,0,0,3,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,1,3,0,2,0,0,0,0],
[0,0,0,2,3,0,1,0,2,0,2,0,1,1,0,1,0,1,1,0,2,1,0,1,3,0,0,1,0,1,1,1],[0,0,3,2,0,3,3,3,0,3,3,3,0,2,3,3,3,3,3,3,2,
1,0,3,0,3,3,0,0,2,2,3],[0,3,0,3,3,3,3,3,0,3,0,0,3,0,3,3,0,0,3,3,0,0,0,0,0,3,0,0,0,3,3,3],
[0,0,0,2,3,1,3,3,3,1,3,0,0,3,3,1,0,3,1,0,0,1,3,3,3,0,2,1,3,2,3,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,2,0,0,0,2,0,0,0,2,0,2,0,2,0,0,2,2,0,0,0,0,0,0,0,2,2,2],[0,0,1,3,0,1,0,1,2,3,0,1,1,3,1,3,1,1,3,1,3,
1,0,1,1,1,1,3,0,3,0,1],[0,0,2,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0],
[0,0,0,2,0,0,0,2,0,0,0,2,2,2,2,0,2,0,0,2,2,0,0,0,0,2,0,0,0,2,0,2],[0,0,0,2,0,0,0,2,0,
0,0,2,0,2,2,0,2,0,0,2,2,0,0,0,2,2,0,2,0,2,0,0],[0,0,0,2,0,0,0,0,0,0,0,0,2,2,0,0,0,0,1,2,0,2,
0,0,0,2,0,1,0,2,0,2],[0,0,0,2,0,3,2,2,0,3,0,2,0,2,2,3,0,0,3,2,2,3,0,2,0,2,0,2,0,2,2,2],
[0,0,0,0,0,3,0,2,0,3,2,2,2,0,2,3,0,2,3,2,0,3,0,0,0,2,0,0,0,0,0,2],
[0,0,0,2,0,3,2,2,0,3,2,0,2,2,2,3,0,2,3,2,2,3,0,2,0,2,2,2,0,2,0,2],
[0,2,3,3,2,1,2,3,2,1,1,3,3,1,2,1,3,1,1,1,1,1,2,1,3,3,3,1,2,3,2,1],[0,2,1,3,2,1,0,1,2,3,3,1,3,1,0,3,1,1,3,1,1,
1,2,1,3,1,1,1,2,3,0,1],[0,2,0,2,2,3,2,0,0,3,1,0,2,2,1,3,0,1,3,2,2,3,0,1,2,0,0,2,0,2,2,2],
[0,0,0,2,0,2,2,0,0,2,0,0,0,2,0,2,0,2,2,0,2,2,2,2,2,0,0,2,0,2,2,0],[0,0,0,2,0,2,0,0,0,
2,0,0,0,2,0,2,0,0,2,0,2,2,2,0,2,0,0,2,0,2,0,0],[0,0,2,0,0,2,0,2,0,2,0,0,2,0,2,2,0,2,2,2,0,2,
2,2,0,2,2,0,0,0,0,2],[0,0,0,1,2,1,1,3,2,1,3,0,0,1,3,3,0,3,1,1,1,3,3,3,0,3,0,1,3,1,1,0],
[0,0,0,2,0,2,0,0,0,2,0,0,2,0,0,0,0,0,1,2,0,2,0,0,0,2,0,1,0,0,0,2],
[0,0,0,3,0,3,1,3,0,3,3,0,0,1,3,3,0,3,3,3,3,3,3,3,0,1,0,3,3,1,1,0],
[0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,2,0,0,0,2,0,0,0,2,0,2,0,0,2],[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,
0,2,0,2,0,2,2,2,0,0,0],[0,0,0,2,0,2,0,0,0,2,0,0,2,2,0,2,0,2,2,0,2,2,2,0,0,0,0,0,2,2,2,2],
[0,0,1,3,0,3,0,1,2,3,2,1,3,3,3,3,1,3,3,3,3,3,2,3,3,1,1,1,2,3,0,3],[0,0,0,2,0,1,0,0,0,
3,0,0,2,0,0,3,0,1,3,0,0,1,0,1,0,0,0,0,0,2,0,2],[0,2,0,2,2,1,2,0,0,3,0,0,0,2,0,3,0,1,1,0,2,1,
0,1,2,0,0,2,0,2,2,0],[0,0,2,0,0,2,0,2,0,2,0,2,2,0,2,2,2,2,0,2,0,2,0,2,0,2,2,0,0,0,0,2],
[0,0,2,1,0,1,1,3,0,1,1,2,0,1,3,3,2,3,1,3,1,3,1,3,0,1,2,1,1,1,1,0],
[0,0,0,2,2,0,0,0,2,0,2,0,0,0,0,2,0,0,1,0,0,0,2,0,2,0,0,1,2,0,0,0],
[0,0,0,1,2,1,3,3,2,1,3,0,2,3,3,1,0,1,1,1,1,1,3,1,2,3,0,1,3,3,3,2],[0,0,2,0,0,3,2,2,0,3,0,2,0,0,2,3,2,2,3,2,0,
3,0,2,0,2,0,0,0,0,0,2],[0,0,0,2,0,1,0,2,0,1,3,0,0,0,1,1,0,1,1,0,0,1,0,1,0,2,0,0,0,2,0,0],
[0,0,0,0,2,0,0,0,2,0,2,0,0,0,0,0,0,0,1,0,2,2,2,0,2,0,0,1,2,0,0,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,0,2,1,0,0,0,0,0,2,0,0,0,2],[0,0,0,1,0,0,0,0,0,0,3,0,0,1,0,0,0,0,0,0,2,
0,3,0,0,0,0,2,3,1,0,0],[0,0,2,0,0,1,0,1,0,1,1,0,1,0,1,1,1,0,1,1,0,1,1,0,0,1,2,0,1,0,0,1],
[0,0,0,2,0,3,0,0,0,3,0,0,2,2,2,3,0,3,3,2,2,3,0,2,0,0,0,3,0,2,0,2],[0,0,3,1,0,2,0,3,0,
2,0,3,0,3,3,2,3,1,2,3,3,2,0,1,3,3,3,3,0,1,3,0],[0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,3,0,1,2,
0,0,0,0,0,1,0,1,0,1],[0,0,0,0,2,0,0,1,2,0,3,0,2,0,0,0,0,2,0,1,0,0,2,1,2,1,0,0,2,0,0,0],
[0,0,0,2,0,3,0,2,0,3,0,3,2,0,2,3,0,3,2,2,0,3,0,3,0,2,0,0,0,0,0,2],
[0,0,0,2,0,3,3,3,0,3,2,3,3,2,0,3,3,3,3,3,2,3,3,3,0,1,1,2,3,2,3,3],
[0,3,2,3,2,3,3,2,2,3,2,2,1,3,3,3,2,3,3,2,3,3,3,3,1,2,2,3,3,3,3,3],[0,0,0,3,0,0,3,0,0,0,0,0,0,1,0,0,0,0,1,0,1,
0,0,0,0,0,0,2,0,0,3,0],[0,0,1,0,0,1,0,1,0,1,2,1,3,0,1,1,1,0,1,2,0,1,3,0,0,0,1,0,1,0,0,3],
[0,0,0,1,0,3,1,0,0,1,0,0,3,1,0,1,0,3,1,0,1,3,0,3,2,0,0,1,0,1,1,0],[0,0,0,1,0,3,0,0,2,
3,2,0,0,1,0,3,0,0,3,0,1,3,2,0,0,0,0,1,2,1,0,0],[0,0,3,0,0,2,0,2,0,2,3,3,2,0,2,2,3,2,2,2,0,2,
1,2,3,2,3,0,0,0,0,2],[0,0,0,0,0,1,0,1,0,1,0,2,1,0,2,1,0,2,1,3,0,1,0,2,3,1,0,0,0,0,0,1],
[0,0,0,0,0,2,0,3,0,2,0,0,3,0,3,1,0,2,0,3,0,2,0,0,0,3,0,0,0,0,0,3],
[0,3,0,3,3,0,2,0,3,0,1,0,0,3,0,0,0,0,0,0,3,0,1,0,0,0,0,3,1,3,0,0],
[0,0,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,1,3,1,0,1,1,1,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,
0,2,0,1,0,0,3,2,0,0,0],[0,0,0,3,0,0,3,0,0,0,3,0,2,3,0,0,0,0,0,2,3,0,3,0,0,0,0,1,3,3,3,2],
[0,0,3,1,0,0,1,0,3,0,3,1,0,1,0,0,1,0,0,0,1,0,3,0,2,0,3,0,3,1,1,0],[0,0,0,0,0,0,0,0,0,
3,0,0,3,0,0,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3],[0,0,0,1,0,2,1,3,0,2,0,0,0,1,3,2,0,2,1,0,1,2,
0,2,1,3,0,1,0,1,1,0],[0,2,0,3,2,0,2,0,2,0,2,0,0,3,0,0,0,0,1,0,3,0,2,0,2,0,1,3,2,3,2,0],
[0,0,3,0,0,2,0,1,0,2,0,3,2,0,1,2,3,2,3,1,0,2,0,2,0,0,3,0,0,0,0,0],
[0,0,0,2,0,0,0,0,0,0,1,0,0,3,0,0,0,0,0,0,3,0,1,0,1,0,0,2,1,3,0,0],
[0,0,1,2,3,0,2,1,2,0,3,1,1,2,1,0,1,0,0,1,2,0,1,0,3,1,1,3,1,2,2,1],[0,0,1,1,0,2,2,1,0,2,0,1,1,1,1,2,1,1,2,1,1,
0,0,1,0,1,1,0,0,1,1,1],[0,0,0,3,0,0,0,1,0,0,0,0,1,3,1,0,0,1,1,1,3,1,0,1,0,1,0,0,0,3,0,1],
[0,0,1,0,0,0,1,1,0,0,0,1,1,1,1,0,1,1,0,1,2,0,0,1,0,1,3,0,0,0,1,1]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,3,0,0,0,0,0,0,0,0,2,3,0,0,0,0,1,2,3,0,0,0,0,0,0,0,0,3,3,1],[0,0,0,2,0,0,0,0,0,0,1,0,0,2,0,1,0,0,1,0,1,
0,1,0,2,0,0,2,1,2,0,0],[0,2,3,3,2,0,2,0,2,0,1,1,0,3,0,0,0,0,0,0,3,0,1,0,2,0,3,3,1,3,3,0],
[0,0,0,3,0,0,0,3,0,0,0,3,3,1,3,0,3,3,0,3,1,0,0,0,0,3,3,0,0,3,0,3],[0,0,0,0,0,1,0,0,0,
1,0,1,1,0,2,1,0,1,1,2,0,1,0,1,1,0,0,0,0,0,1,1],[0,0,0,3,0,2,0,0,0,3,0,0,3,3,3,3,0,2,1,3,3,1,
0,0,0,3,0,1,0,3,0,3],[0,0,0,1,0,1,1,3,0,1,0,0,3,1,3,1,0,2,1,3,1,3,0,3,0,3,0,1,0,1,1,3],
[0,0,0,0,0,2,0,1,0,2,2,1,1,0,2,2,0,0,2,1,0,2,3,0,0,3,0,0,0,0,0,1],
[0,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0,1,0,0,0,2,0,0,0,0,0,3,2,0,2,1,0],
[0,1,1,0,2,2,2,2,2,2,1,3,0,0,3,2,3,2,2,2,0,2,2,2,0,3,1,0,2,0,2,2],[0,0,2,2,0,3,1,2,0,2,0,2,2,0,2,2,2,2,2,2,0,
2,0,2,0,2,2,0,0,1,1,2],[0,0,0,1,1,2,1,3,0,2,1,0,2,1,1,2,0,3,2,2,1,2,0,3,1,0,0,1,0,1,1,2],
[0,0,0,3,0,1,3,0,2,1,3,0,1,3,0,1,0,1,1,0,3,1,2,1,3,0,0,3,2,3,3,0],[0,0,0,3,0,1,0,0,0,
3,0,0,0,3,0,3,0,0,3,0,3,1,1,0,1,0,0,3,0,3,0,0],[0,0,1,0,0,2,0,2,0,2,1,1,3,0,2,2,1,2,2,2,0,2,
3,2,0,2,1,0,0,0,0,2],[0,0,0,2,0,2,2,2,0,3,0,0,3,2,1,2,0,2,3,0,2,2,0,2,1,2,0,2,0,2,2,1],
[0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,2,0,0,2,1,0,1,0,0,0,0,0,0,0,0,0,1],
[0,1,1,3,1,3,3,3,1,3,0,1,3,3,3,3,1,3,3,3,0,3,2,3,1,3,1,0,2,3,3,3],
[0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,2,0,0,3,0,0,0,0,0,0,0,1,0,1,0,0,1],[0,0,0,0,0,1,0,1,0,1,0,0,1,0,1,1,1,1,2,1,0,
1,3,1,3,1,0,1,3,0,0,1],[0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,1,1,0,2,1,1,0,0,0,0,1,1,0,0,1],
[0,0,2,0,0,3,0,2,1,3,2,2,3,0,3,3,2,3,3,2,0,3,2,3,1,2,2,1,2,0,0,3],[0,0,0,3,0,0,0,0,0,
1,0,0,1,0,0,2,0,0,2,0,3,0,0,0,0,0,0,0,0,3,0,1],[0,3,0,3,3,2,3,0,3,2,0,0,0,3,0,2,0,2,3,3,3,2,
2,2,3,0,0,3,0,3,3,0],[0,0,1,0,0,1,0,1,0,1,0,1,1,0,1,1,1,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1],
[0,0,1,0,0,3,0,0,0,3,2,3,2,0,0,3,1,0,3,0,0,0,2,0,0,1,1,0,2,0,0,2],
[0,1,1,2,0,1,1,1,0,1,0,1,1,1,1,1,1,1,3,1,1,1,0,1,0,1,3,3,0,1,1,1],
[0,0,0,2,1,1,1,0,2,1,0,0,2,2,0,1,0,1,1,0,2,1,0,1,2,0,0,2,0,3,3,2],[0,0,3,0,2,1,3,3,2,1,3,3,0,0,2,1,3,3,1,3,0,
1,2,3,2,3,3,0,2,0,0,3],[0,0,0,1,0,2,0,3,0,2,0,0,3,0,3,2,0,1,2,3,0,1,0,1,0,3,0,0,0,0,0,3],
[0,0,0,0,0,1,0,0,1,1,1,0,0,3,0,1,0,0,1,0,2,1,1,0,1,0,0,3,1,0,0,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,0,2,3,3,0,1,0,3,3,0,0,2,0,0,3,2,0,0,0,0,2,2,0,0,2],[0,0,0,3,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,2,
0,3,0,0,0,2,2,3,3,0,0],[0,0,2,2,0,1,0,3,0,1,1,0,3,0,3,1,3,0,1,3,0,1,1,0,0,3,2,0,1,0,0,3],
[0,0,0,2,2,1,0,0,2,1,2,0,0,2,0,1,0,1,1,0,2,1,2,2,2,0,0,3,2,2,0,0],[0,0,1,3,0,2,0,1,0,
2,0,1,2,3,1,2,1,3,2,1,3,0,0,3,3,1,1,3,0,3,1,2],[0,0,0,1,0,3,0,0,0,0,0,0,3,1,0,0,0,0,1,0,1,2,
0,0,0,0,0,1,0,1,0,3],[0,0,0,0,0,2,2,1,0,2,0,0,2,2,1,2,0,0,2,1,2,2,0,1,0,1,0,2,0,0,2,2],
[0,2,0,2,2,3,2,2,2,3,2,1,2,2,2,3,0,3,0,2,2,3,2,3,2,2,0,2,2,2,2,2],
[0,0,0,2,0,3,3,3,0,3,1,1,3,2,3,3,1,3,3,3,2,3,1,3,0,3,3,2,1,2,3,3],
[0,1,2,1,2,1,1,2,2,1,0,2,1,1,3,1,2,1,1,2,1,1,3,1,3,2,2,1,3,1,1,3],[0,0,0,3,0,0,3,0,0,0,0,0,0,1,0,0,0,0,1,0,1,
0,0,0,0,0,0,2,0,2,3,0],[0,0,3,0,0,1,0,3,0,1,2,3,1,0,1,1,3,0,1,2,0,1,1,0,0,0,3,0,1,0,0,3],
[0,0,0,1,0,3,1,0,0,3,0,0,1,1,0,3,0,3,3,0,3,3,0,3,2,0,0,3,0,1,1,0],[0,0,0,1,0,3,0,0,0,
3,0,0,2,1,0,3,0,0,3,2,1,3,0,0,2,0,0,1,0,1,0,2],[0,0,3,0,0,2,0,2,0,2,1,3,2,0,2,0,3,2,2,2,0,2,
3,2,1,2,3,0,0,0,0,2],[0,0,0,0,0,3,0,3,0,3,0,0,3,0,2,3,0,2,3,1,0,3,2,2,3,3,0,0,0,0,0,3],
[0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,2,2,1,0,0,0,2,0,1,0,0,0,0,0,1],
[0,1,0,1,1,0,2,0,1,0,3,0,0,1,0,0,0,0,0,0,1,0,3,0,2,0,0,1,3,1,2,0],
[0,0,0,0,0,3,0,3,0,3,2,0,2,0,3,3,0,3,1,3,0,3,1,3,0,3,0,0,2,0,0,2],[0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,2,0,0,
0,2,0,1,0,0,3,2,0,0,0],[0,0,0,1,0,0,1,0,0,2,3,0,2,1,0,2,0,0,2,0,1,0,3,0,0,0,0,3,3,1,1,2],
[0,0,1,3,0,0,1,0,1,0,1,1,0,3,0,0,1,0,0,0,3,0,1,0,2,0,1,2,1,3,3,0],[0,0,0,0,0,2,0,0,0,
3,0,0,3,0,0,0,0,2,3,0,0,2,0,0,0,0,0,0,0,0,0,3],[0,0,0,1,0,0,1,3,0,0,0,2,2,1,3,0,0,0,3,2,1,0,
0,0,3,3,0,1,0,1,1,2],[0,0,2,3,0,2,0,2,0,2,0,2,2,3,2,2,2,2,3,2,3,2,0,2,0,0,1,3,0,3,0,2],
[0,0,3,0,0,2,0,1,0,2,0,3,2,0,1,2,3,2,1,1,0,2,0,2,0,2,3,0,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,3,0,3,0,1,0,0,0,3,3,0,0],
[0,0,1,2,1,2,2,3,2,2,3,3,3,2,3,2,3,2,2,3,2,2,3,2,1,3,1,1,3,2,2,3],[0,0,1,3,0,0,2,1,0,0,0,1,3,3,3,0,1,3,0,3,3,
0,0,3,0,1,1,0,0,3,3,3],[0,0,0,1,0,2,0,1,0,2,0,0,1,1,1,2,0,1,3,1,1,1,0,1,0,1,0,2,0,1,0,1],
[0,0,1,0,0,0,3,1,0,0,0,1,1,3,1,0,1,1,0,1,2,0,0,1,0,1,1,0,0,0,3,1]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,0,0,3,0,2,3,0,0,3,0,0,2,0,0,3,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,0,0,3,0,0,1,0,0,0,0,0,0,2,
0,3,0,0,0,0,2,3,1,0,0],[0,0,0,0,0,0,0,3,0,0,2,2,0,0,3,0,3,0,0,3,0,0,2,0,0,3,0,0,2,0,0,0],
[0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,2,0,0,1,0,0,0,0,0,2,0,0,0,0],[0,0,1,3,0,1,0,1,0,
1,1,1,3,3,1,1,1,1,1,1,3,1,3,1,3,1,1,3,1,3,3,3],[0,0,0,1,2,3,0,0,2,2,3,0,1,1,3,2,0,0,1,0,1,0,
2,0,2,0,0,1,2,1,0,3],[0,0,0,0,0,2,0,1,0,2,0,0,2,0,1,2,0,2,2,1,0,2,0,1,0,1,0,0,0,0,0,2],
[0,0,0,0,0,2,0,0,0,2,0,3,2,0,0,2,0,2,3,0,0,2,0,2,0,0,0,0,0,0,0,0],
[0,0,0,1,0,3,3,3,0,3,1,3,3,1,3,3,3,3,3,3,1,3,1,3,1,3,1,1,1,1,3,3],
[0,3,0,3,2,0,3,0,2,0,1,0,2,3,1,0,0,3,0,0,3,0,2,3,1,0,0,3,2,3,3,0],[0,0,0,1,0,2,3,0,0,2,0,0,2,3,2,2,0,2,2,2,3,
2,0,2,0,0,0,3,0,2,3,2],[0,0,3,2,0,2,0,3,0,2,1,3,0,0,3,2,3,0,2,0,0,2,0,0,0,2,3,0,0,2,0,0],
[0,0,0,2,0,0,2,1,0,0,0,2,0,2,1,0,2,0,0,1,2,0,0,0,0,1,0,2,0,2,2,1],[0,0,0,1,0,3,0,0,0,
3,0,0,0,1,0,3,0,0,3,0,1,3,0,0,0,0,0,1,0,1,0,0],[0,0,3,1,0,1,1,1,0,1,3,3,1,1,1,1,3,1,1,1,1,1,
1,1,1,1,3,1,0,1,1,1],[0,0,0,0,0,3,0,1,0,3,0,0,3,0,2,3,0,2,3,3,2,3,0,2,3,1,0,2,0,0,0,3],
[0,0,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,1,1,1,0,1,0,1,0,1,0,0,0,0,0,1],
[0,3,0,2,3,0,2,0,3,0,3,0,0,2,0,2,0,0,0,0,2,0,3,0,3,0,0,2,3,2,2,0],
[0,0,0,0,0,2,0,3,0,2,0,0,2,0,3,2,0,2,2,3,0,2,1,0,0,3,0,0,0,0,0,2],[0,0,0,1,0,0,0,0,0,0,3,0,0,1,0,0,0,0,0,0,1,
0,0,0,2,0,0,0,0,1,2,0],[0,0,1,1,0,1,1,1,0,1,3,1,1,1,1,1,1,1,1,1,1,1,3,1,0,1,3,1,3,1,1,1],
[0,0,3,0,0,3,0,3,3,1,3,3,3,0,3,1,3,3,1,3,0,3,3,3,0,3,3,3,3,0,0,3],[0,0,0,0,0,0,0,0,2,
3,2,0,3,0,0,2,0,0,3,0,0,0,2,0,0,0,0,0,2,0,0,3],[0,0,0,0,0,3,0,0,0,3,0,0,1,0,0,3,0,3,2,1,0,3,
0,3,3,0,0,0,0,0,0,1],[0,0,0,3,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,3,0,0,0,0,0,1,0,0,3,0,0],
[0,0,3,2,0,3,0,3,0,3,0,3,2,0,3,3,3,3,2,3,0,3,0,3,0,2,3,0,0,0,0,2],
[0,0,0,3,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,3,0,0,2,0,3,3,0,0,0],
[0,0,0,0,3,1,0,0,2,1,1,0,0,0,0,1,0,3,1,0,0,3,1,3,3,0,0,3,1,0,0,0],[0,0,2,3,0,1,0,2,0,1,2,2,2,3,2,1,2,2,1,2,3,
1,0,2,0,2,2,0,0,3,3,2],[0,2,0,3,2,0,2,1,2,0,2,0,1,3,1,0,0,1,0,1,3,1,2,1,2,1,0,3,2,3,2,1],
[0,0,0,2,0,3,3,0,0,3,0,0,2,3,0,3,0,0,3,2,0,3,0,0,0,0,0,0,0,2,3,2]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,3,0,2,0,0,0,2,0,1,2,3,0,0,0,3,2,0,3,2,0,0,0,0,1,0,0,3,3,1],[0,0,0,2,0,2,0,0,0,3,3,0,1,2,1,3,0,2,3,1,1,
2,3,2,3,0,0,1,3,2,0,1],[0,0,1,0,0,0,0,2,0,0,1,3,2,0,2,0,2,0,0,2,0,0,1,0,0,2,1,0,1,0,0,2],
[0,0,0,3,0,3,0,3,0,1,0,3,3,3,3,1,3,3,1,3,3,3,1,0,0,3,0,0,0,3,0,3],[0,0,2,0,0,0,0,3,2,
0,2,3,0,0,3,0,3,0,0,3,0,0,1,0,0,3,2,0,2,0,1,0],[0,0,0,1,1,2,0,0,1,3,2,0,2,1,0,3,0,0,1,3,1,1,
2,0,1,3,0,0,2,1,0,2],[0,0,0,1,0,2,1,0,0,2,3,0,3,1,0,2,0,3,2,0,1,2,0,0,0,2,0,1,0,1,1,2],
[0,0,0,0,0,1,0,3,0,1,3,1,0,0,3,1,0,0,3,3,0,3,0,0,0,3,0,0,0,0,0,3],
[0,0,0,3,2,0,0,0,2,0,1,1,3,3,0,0,1,0,0,0,3,0,0,0,2,0,3,3,0,3,0,0],
[0,1,3,2,2,1,1,3,2,0,1,3,0,2,3,0,3,1,0,2,2,1,2,1,0,3,3,2,2,2,1,2],[0,0,3,2,0,0,3,1,0,3,0,1,0,0,0,3,1,0,3,0,0,
0,0,0,0,1,3,0,0,1,3,0],[0,1,3,2,1,2,1,3,0,2,1,3,2,1,1,2,3,1,2,2,1,2,0,1,1,0,3,1,0,2,1,2],
[0,0,0,1,0,3,1,1,0,3,3,1,0,1,0,3,1,3,3,3,1,3,3,3,1,1,0,1,0,1,1,3],[0,0,0,2,0,2,0,3,0,
2,0,3,3,0,3,2,3,3,2,3,0,2,1,3,1,3,0,0,0,2,0,3],[0,2,0,2,2,3,2,3,2,3,0,0,1,2,2,3,0,3,3,3,2,3,
1,3,0,3,0,2,2,2,2,3],[0,0,0,0,0,0,3,2,0,0,0,0,3,1,1,3,0,1,0,0,0,3,0,1,3,2,0,0,0,1,1,3],
[0,0,0,1,3,2,1,1,3,2,3,0,2,1,1,3,0,1,1,2,1,2,3,1,3,2,2,1,3,1,1,2],
[0,1,0,0,1,0,3,1,1,0,0,2,1,3,1,1,0,1,0,1,0,1,0,1,1,1,0,0,0,3,3,1],
[0,0,0,3,0,1,0,2,0,1,1,1,0,3,2,1,0,1,2,0,3,1,0,2,0,2,1,3,1,3,3,0],[0,0,0,1,0,2,0,0,0,2,2,3,0,1,0,2,0,1,3,0,3,
2,1,0,1,0,3,3,1,1,1,0],[0,0,0,3,0,1,2,0,0,1,0,3,1,3,0,1,0,1,1,0,3,1,0,0,0,0,3,0,0,3,3,1],
[0,0,2,0,0,3,0,2,1,0,1,2,3,0,3,0,2,3,0,3,0,3,1,3,3,2,2,3,1,0,0,3],[0,3,1,2,3,1,3,1,0,
2,0,1,0,3,1,3,1,1,2,1,3,1,2,1,3,1,1,3,0,2,3,0],[0,3,0,1,3,2,3,0,0,2,0,0,3,2,0,2,0,2,1,3,2,2,
0,2,2,0,0,2,0,1,3,3],[0,0,1,2,0,1,0,1,0,1,0,1,1,2,1,1,1,1,2,1,2,1,0,1,0,1,0,2,0,2,0,1],
[0,0,3,1,0,3,0,0,0,3,1,3,2,0,0,0,3,0,2,0,1,0,3,0,0,1,3,2,3,0,0,2],
[0,0,0,1,3,0,0,0,3,0,2,0,2,0,0,0,0,0,3,1,0,0,2,0,3,1,0,2,2,0,0,2],
[0,0,0,2,1,0,3,0,2,0,0,0,1,3,0,3,0,3,1,0,2,3,0,3,1,0,0,1,0,3,3,3],[0,0,1,0,0,3,1,1,0,3,1,1,0,2,1,3,1,1,3,1,2,
3,0,1,0,1,1,0,0,2,2,1],[0,1,0,3,1,1,1,1,0,1,0,0,1,2,1,1,0,0,1,1,2,0,0,0,2,1,0,2,0,3,1,1],
[0,0,0,0,1,1,3,3,1,1,1,0,2,3,3,1,0,1,1,2,2,1,1,3,1,2,0,1,1,0,3,2]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,3,0,1,0,0,0,1,3,0,1,3,1,1,0,3,0,2,3,1,0,0,0,0,0,0,0,3,3,3],[0,0,0,2,0,0,0,0,0,1,3,0,0,2,0,1,0,0,1,0,2,
0,3,0,0,0,0,2,3,2,0,0],[0,2,1,2,2,1,2,3,2,1,0,3,0,2,3,1,3,1,1,3,2,1,0,1,2,3,1,2,0,2,2,0],
[0,0,0,1,0,0,0,3,0,0,0,3,3,3,3,0,3,0,1,3,3,0,0,0,0,3,0,1,0,1,0,3],[0,0,2,3,0,2,0,3,0,
2,1,3,3,3,1,2,3,2,2,1,3,2,1,2,3,3,2,3,1,3,0,3],[0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,1,0,2,3,3,1,3,
0,0,0,3,0,1,0,1,0,1],[0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,3,0,1,1,2,0,1,0,1,0,1,0,1,1,3],
[0,0,0,0,0,1,0,3,0,1,3,2,3,0,3,1,0,1,3,3,0,1,0,1,0,1,0,0,0,0,0,3],
[0,0,0,3,0,3,3,3,0,3,3,0,3,1,3,3,0,3,3,3,1,3,2,3,1,3,2,1,2,1,3,3],
[0,2,3,2,2,3,2,1,2,3,1,1,2,2,1,3,1,2,3,0,2,3,2,2,0,1,3,2,2,2,2,0],[0,0,0,2,0,0,3,0,0,3,0,0,0,0,0,3,0,0,3,0,0,
0,0,0,0,0,0,0,0,2,3,0],[0,1,2,1,1,1,1,2,0,1,1,2,0,1,3,1,2,3,1,0,1,1,0,3,1,2,2,1,0,1,1,0],
[0,0,0,2,0,2,2,3,2,2,2,0,3,2,3,2,0,2,2,3,2,2,1,2,1,3,0,2,2,2,2,3],[0,0,0,1,0,3,0,0,0,
1,0,0,0,1,0,1,0,0,1,0,1,3,1,0,1,0,0,1,0,1,0,0],[0,0,3,1,0,1,1,1,0,1,0,3,1,1,1,1,3,1,1,1,1,1,
2,1,2,1,3,1,0,1,1,1],[0,0,0,0,0,1,0,2,0,1,0,0,1,0,2,0,0,2,1,0,0,0,0,2,3,2,0,0,0,0,0,3],
[0,0,0,0,0,3,0,2,0,3,0,0,3,0,2,1,0,2,2,3,0,3,0,2,0,3,0,0,0,0,0,3],
[0,0,0,3,0,0,2,0,0,0,1,0,0,2,0,0,0,0,0,0,3,0,3,0,0,0,0,3,3,2,2,0],
[0,0,0,0,0,3,0,2,0,3,1,1,1,0,2,1,0,3,0,2,0,3,1,3,0,2,1,0,1,0,0,1],[0,0,0,3,0,0,0,0,0,0,0,3,2,3,3,0,0,0,1,0,3,
0,1,0,2,0,3,2,1,3,0,0],[0,0,1,3,0,2,2,1,0,2,3,1,2,3,1,2,1,2,2,1,1,2,3,1,0,1,1,2,3,3,3,2],
[0,0,2,0,0,3,0,2,2,3,2,2,3,0,3,3,2,3,3,3,0,3,2,3,3,2,2,3,2,0,0,3],[0,0,0,3,0,0,0,0,0,
2,0,0,3,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,3,0,3],[0,3,0,3,3,2,3,0,0,2,0,0,0,3,0,2,0,2,1,0,3,2,
2,2,1,0,0,3,0,3,3,0],[0,0,1,2,0,1,0,1,0,1,0,1,1,2,1,1,1,1,3,1,2,1,0,1,0,1,1,3,0,2,0,1],
[0,0,3,0,0,3,0,0,0,3,0,1,2,0,0,0,3,0,1,0,0,0,0,0,0,2,3,0,0,0,0,2],
[0,0,0,2,3,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,2,2,1,0,0,0],
[0,0,0,0,2,3,3,0,2,3,0,0,0,1,0,3,0,3,3,0,0,3,0,3,2,0,0,2,0,1,1,0],[0,0,2,3,2,0,1,2,2,0,2,2,1,3,2,0,2,2,0,2,3,
0,2,2,2,2,2,1,2,3,3,2],[0,0,0,3,0,1,0,1,0,1,0,0,1,2,1,1,0,1,1,1,2,1,0,1,0,1,0,2,0,3,0,1],
[0,0,0,2,1,3,2,0,1,3,1,0,0,2,0,3,0,0,3,0,0,3,1,0,1,0,0,3,1,2,2,0]]];

om:=function(h1,h2,h3) return E(4)^(omtab[Position(omlab,h1)][Position(omlab,h2)][Position(omlab,h3)]); end; 
